Least-squares fitting of Gaussian spots on graphics processing units

The investigation of samples with a spatial resolution in the nanometer range relies on the precise and stable positioning of the sample. Due to inherent mechanical instabilities of typical sample stages in optical microscopes, it is usually required to control and/or monitor the sample position during the acquisition. The tracking of sparsely distributed fiducial markers at high speed allows stabilizing the sample position at millisecond time scales. For this purpose, we present a scalable fitting algorithm with significantly improved performance for two-dimensional Gaussian fits as compared to Gpufit.

==> anc/AUTHORS.txt <==
Least-squares fitting of Gaussian spots on GPUs for LabVIEW and MATLAB.
Copyright (C) 2019, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
Am Faßberg 11, 37077 Göttingen, Germany

3 June 2021:	Initial release

	Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>


==> anc/COPYING.txt <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/Fit2DG/Condition.m <==
% CONDITION enumerates the conditions that stopped the fits.
%
% CONDITION properties:
%    MaxIteration - The number of iterations was exhausted.
%    MaxError     - The squared error got smaller than maxError.
%    MinDelta     - The squared error reduced less than minDelta*error.
%    MinStep      - The parameters changed less than minStep.
%    NotConverged - The error did not decrease any further.
%    InvalidCall  - An invalid kernel configuration was detected.
%
% See also: Fit2DGaussian.

% Least-squares fitting of Gaussian spots on GPUs for LabVIEW and MATLAB.
% Copyright (C) 2019, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
%  This program is free software: you can redistribute it and/or modify
%  it under the terms of the GNU General Public License as published by
%  the Free Software Foundation, either version 3 of the License, or
%  (at your option) any later version.
% 
%  This program is distributed in the hope that it will be useful,
%  but WITHOUT ANY WARRANTY; without even the implied warranty of
%  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%  GNU General Public License for more details.
% 
%  You should have received a copy of the GNU General Public License
%  along with this program.  If not, see <https://www.gnu.org/licenses/>.
%
classdef Condition
   properties(Constant = true)
      % MAXITERATION indicates that the fit did not reach any convergence
      % target. Retry with other initial parameters or iterate some more.
      %
      MaxIteration =  0;

      % MAXERROR indicates that the squared error fell below this limit.
      %
      MaxError     = -1;

      % MINDELTA indicates that the relative decrease of the squared error
      % fell below this limit in the last iteration: the convergence might
      % have been too slow.
      %
      MinDelta     = -2;

      % MINSTEP reports that the absolute change of the parameter fell
      % below this limit: the convergence might have been too slow.
      %
      MinStep      = -3;

      % NOTCONVERGED reports any failure to converge towards an improved
      % parameter estimation. Fit2DGaussian fails if the damping factor
      % lambda exceeds 100 without lowering the squared error.
      %
      NotConverged = -4;

      % INVALIDCALL indicates an aborted call because the configuration of
      % the kernel was not expected. Fit2DGaussian requires 32×K×M threads
      % per block and N blocks in the grid.
      %
      % The InvalidCall condition is set only at the first element because
      % Fit2DGaussian does not assume/expect a well-sized condition vector.
      %
      % The number of points X×Y is limited by the maximum number of threads
      % per block (1024) and is rounded up to the next multiple of the warp
      % size (32), that is K = ceil(X×Y/32). The number of threads per block
      % should be kept at a fraction of the maximum because the kernel uses
      % many registers, for instance K×M <= 10.
      %
      % The number of blocks is set such that M×N exceeds the number of fits.
      %
      % Fit2DGaussian requires 4×(23+32K×M) bytes of shared memory per block.
      %
      InvalidCall  = -5;
   end
end


==> anc/Fit2DG/Fit2DGaussian.aliases <==
[My Computer]
My Computer = "10.208.2.87"



==> anc/Fit2DG/Fit2DGaussian.cu <==
/*	X×Y-point two-dimensional Gaussian model function and fit kernel.

	Device function calls:

	All references must point on the first element for each fit,
	whose index is given by the z dimension of the thread blocks.
	For fully coalesced global memory acess, align the images on
	a multiple of the warp size [N+].


	Least-squares fitting of Gaussian spots on GPUs for LabVIEW and MATLAB.
	Copyright (C) 2019, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
	Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
	Am Faßberg 11, 37077 Göttingen, Germany

	 This program is free software: you can redistribute it and/or modify
	 it under the terms of the GNU General Public License as published by
	 the Free Software Foundation, either version 3 of the License, or
	 (at your option) any later version.

	 This program is distributed in the hope that it will be useful,
	 but WITHOUT ANY WARRANTY; without even the implied warranty of
	 MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
	 GNU General Public License for more details.

	 You should have received a copy of the GNU General Public License
	 along with this program.  If not, see <https://www.gnu.org/licenses/>.
*/
#include <windows.h>
#include "cuda.h"
#include "extcode.h"

#define DllExport extern "C" __declspec(dllexport)
#define DllImport extern "C" __declspec(dllimport)

#define	success(error) ((error) == cudaSuccess)

int _fltused=0;


#define lambda_start	0.01f	// damping parameter
#define lambda_scale	10.0f	// damping multiplicator
#define lambda_limit	1.e4f	// maximum damping parameter
//#define adaptive_damping	// damping by maximum gradient norm


/*	External parameter structure.

	The status of the fit is interpreted as follows:

	<= 0: exit code of the fit
	>= 1: number of iterations (decreased by each iteration)
*/
typedef union
{	float all[7];
	int32_t status;
    struct
    {	uint16_t iterations;
        int16_t condition;
	float x, y;		// center coordinate
	float sigma;		// standard deviation
	float alpha;		// signal amplitude
	float beta;		// background
	float Chi;		// squared error
    };
} Parameters;

/*	Exit codes of the fits.
*/
enum Condition
{	MaxIterations	= 0,	// maximum iterations executed
	MaxError	=-1,	// error less than requested
	MinDelta	=-2,	// error reduction below limit
	MinStep		=-3,	// parameter change below limit
	NotConverged	=-4,	// no further decrease of error or NaN
	InvalidConfig	=-5	// invalid kernel configuration
};

/*	Internal parameter structure.
*/
typedef union
{	float all[23];		// reduce bank conflicts
	int32_t status;
    struct
    {	uint16_t iterations;
        int16_t condition;
	float x, y;		// center coordinate
	float sigma;		// standard deviation
	float alpha;		// signal amplitude
	float beta;		// background
	float Chi;		// squared error
	float gradient[3];
	float matrix[6];
	float step[4];
#ifdef adaptive_damping
	float scale[3];		// max(diag(matrix))
#endif
    };
} Cache;


#define	alpha		cache->alpha
#define	beta		cache->beta
#define Chi		cache->Chi
#define gradient	cache->gradient
#define matrix		cache->matrix
#define step		cache->step

#ifdef adaptive_damping
#define	scale		cache->scale
#endif

#define	sumModel	cache->all[7]
#define	modelDotModel	cache->all[8]
#define	sumImage	cache->all[9]
#define	imageDotModel	cache->all[10]
#define	gamma		cache->all[11]
#define dSumModel	cache->all[12]
#define dImageDotModel	cache->all[13]
#define	dModelDotModel	cache->all[14]

//---------------------------- Device code ----------------------------------

/*	Lean encodings of the warp shuffle.
*/
__device__ __inline__ float shfl_xor16_sync(const float s)
{	float t;
	asm("shfl.sync.bfly.b32	%0, %1, 16, 31, 0xFFFFFFFF;" : "=f"(t) : "f"(s));
	return t;
}
__device__ __inline__ float shfl_xor8_sync(const float s)
{	float t;
	asm("shfl.sync.bfly.b32	%0, %1, 8, 31, 0xFFFFFFFF;" : "=f"(t) : "f"(s));
	return t;
}
__device__ __inline__ float shfl_xor4_sync(const float s)
{	float t;
	asm("shfl.sync.bfly.b32	%0, %1, 4, 31, 0xFFFFFFFF;" : "=f"(t) : "f"(s));
	return t;
}
__device__ __inline__ float shfl_xor2_sync(const float s)
{	float t;
	asm("shfl.sync.bfly.b32	%0, %1, 2, 31, 0xFFFFFFFF;" : "=f"(t) : "f"(s));
	return t;
}
__device__ __inline__ float shfl_xor1_sync(const float s)
{	float t;
	asm("shfl.sync.bfly.b32	%0, %1, 1, 31, 0xFFFFFFFF;" : "=f"(t) : "f"(s));
	return t;
}


/*	Sum of a vector.

	Sum(model[N],sum[1],n < N);
*/
__device__ void Sum(const float* model, float* sum, const int n, const int N)
{	__syncthreads();
	int m=blockDim.y-1;
	if (threadIdx.y == m)
	{	float s=(n < N)? *model: 0.0f;
#pragma unroll(1)
		while(--m >= 0) s+=*(model-=32);
		s+=shfl_xor16_sync(s);
		s+=shfl_xor8_sync(s);
		s+=shfl_xor4_sync(s);
		s+=shfl_xor2_sync(s);
		s+=shfl_xor1_sync(s);
		if (threadIdx.x == 0) *sum=s;
	}
	__syncthreads();
}


/*	Derivatives of alpha and beta.

	Derivatives(image[N+],model[N],delta[2],n < N);
*/
__device__ void Derivatives(const float* image, const float* model, float* delta, const int n, const int N)
{	int m=blockDim.y-1;
	__syncthreads();
	if (threadIdx.y == m)
	{	float A=(n < N)? *model: 0.0f;
		float AB=(n < N)? *image*A: 0.0f;
#pragma unroll(1)
		while(--m >= 0)
		{	float a=*(model-=32);
			AB+=*(image-=32)*a;
			A+=a;
		}
		A+=shfl_xor16_sync(A);
		AB+=shfl_xor16_sync(AB);
		if (threadIdx.x&16) A=AB;				// [A(0:15) AB(16:31)]
		A+=shfl_xor8_sync(A);
		A+=shfl_xor4_sync(A);
		A+=shfl_xor2_sync(A);
		A+=shfl_xor1_sync(A);
		if (!(threadIdx.x&15)) delta[threadIdx.x>>4]=A;		// [A(0) AB(16)]
	}
	__syncthreads();
}


/*	Sums and dot products of the image and model values for the
	calculation of the amplitude (alpha) and background (beta).

	AlphaBeta(image[N+],model[N],sums[4],n < N);
*/
__device__ void AlphaBeta(const float* image, const float* model, Cache* cache, const int n, const int N)
{	int m=blockDim.y-1;
	__syncthreads();
	if (threadIdx.y == m)
	{	float B=(n < N)? *image: 0.0f;
		float A=(n < N)? *model: 0.0f;
		float AA=A*A;
		float AB=A*B;
#pragma unroll(1)
		while(--m >= 0)
		{	float b=*(image-=32);
			float a=*(model-=32);
			A+=a;
			AA+=a*a;
			B+=b;
			AB+=a*b;
		}
		A+=shfl_xor16_sync(A);
		B+=shfl_xor16_sync(B);
		if (threadIdx.x&16) A=B;				// [A(0:15) B(16:31)]
		AA+=shfl_xor16_sync(AA);
		AB+=shfl_xor16_sync(AB);
		if (threadIdx.x&16) AA=AB;				// [AA(0:15) AB(16:31)]
		A+=shfl_xor8_sync(A);
		AA+=shfl_xor8_sync(AA);
		if (threadIdx.x&8) A=AA;				// [A(0:7) AA(8:15) B(16:23) AB(24:31)]
		A+=shfl_xor4_sync(A);
		A+=shfl_xor2_sync(A);
		A+=shfl_xor1_sync(A);
		if (!(threadIdx.x&7)) cache->all[7+(threadIdx.x>>3)]=A;	// [A(0) AA(8) B(16) AB(24)]
		__syncwarp(0x01010101);
		switch(threadIdx.x)
		{case 0:
			alpha=max(1.0f,(N*imageDotModel-sumImage*sumModel)*(gamma=__frcp_rn(N*modelDotModel-sumModel*sumModel)));
			break;
		 case 8:
			beta=max(0.0f,(sumImage*modelDotModel-imageDotModel*sumModel)/(N*modelDotModel-sumModel*sumModel));
		}
	}
	__syncthreads();
}


/*	Solve the 3×3 matrix equation for the next parameter set.

		[a d e]       [10      ]
	    X = [d b f] := all[13 11   ]
		[e f c]       [14 15 12]
 
	det(X) = a*b*c + 2*d*e*f - c*d^2 - b*e^2 - a*f^2

		 [b*c-f^2                ]
	inv(X) = [e*f-c*d a*c-e^2        ]/det(X)
		 [d*f-b*e d*e-a*f a*b-d^2]

			  [7]
	step := inv(X)*all[8]
			  [9]
*/
__device__ void SolveForStep(Cache* cache, const float lambda, const int n)
{	__syncthreads();
	if (n < 4)
#ifdef adaptive_damping
	{	float a=matrix[0] + scale[0]*lambda;
		float b=matrix[1] + scale[1]*lambda;
		float c=matrix[2] + scale[2]*lambda;
#else
	{	float a=matrix[0]*(lambda+1.0f);
		float b=matrix[1]*(lambda+1.0f);
		float c=matrix[2]*(lambda+1.0f);
#endif
		float d=matrix[3];
		float e=matrix[4];
		float f=matrix[5];
		if (n&2)
		{	if (n&1)
				a=gradient[0]*(d*f-b*e) + gradient[1]*(d*e-a*f) + gradient[2]*(a*b-d*d);	// n == 3
			else	a=gradient[0]*(e*f-c*d) + gradient[1]*(a*c-e*e) + gradient[2]*(d*e-a*f);	// n == 2
		}
		else
		{	if (n&1)
				a=gradient[0]*(b*c-f*f) + gradient[1]*(e*f-c*d) + gradient[2]*(d*f-b*e);	// n == 1
			else	a=__frcp_rn(a*b*c + 2.0f*d*e*f - c*d*d - b*e*e - a*f*f);			// n == 0
		}
		step[n]=a*__shfl_sync(0x0000000F,a,0);
	}
	__syncthreads();
}


/*	X×Y-point two-dimensional Gaussian PSF model function and parameters.

	[alpha;beta] := [model(:) ones(X*Y,1)]\image(:)
	
	   A  = sum(model)
	   B  = sum(image)
	   AA = sum(model²)
	   AB = sum(model*image)
	
	   alpha = (N*AB - A*B)/(N*AA - A*A)
	   beta  = (AA*B -AB*A)/(N*AA - A*A)
*/
__device__ void Gaussian2D(const float* image, float* model, Cache* cache, const float x, const float y, const int n, const int N, const bool Jacobian)
{	__syncthreads();
	float nu=__frcp_rn(cache->sigma);
	float dx=(x-cache->x)*nu;
	float dy=(y-cache->y)*nu;
	float xy=dx*dx + dy*dy;
	float ex=*model=exp2f(-0.7213475204f*xy);		// ex := exp(-((xi-x)²+(yi-y)²)/2sigma²)
	dx*=nu;							// dx := (xi-x)/sigma²
	dy*=nu;							// dy := (yi-y)/sigma²
	xy*=nu;							// xy := ((xi-x)²+(yi-y)²)/sigma³
	AlphaBeta(image,model,cache,n,N);
/*
	Residual :=	[nu = image-model]
	Residuum :=	Residual'*Residual
*/
	nu=*image - (alpha*ex + beta);
	*model=nu*nu;
	Sum(model,&Chi,n,N);
/*
			[dmodel dmodel dmodel]
	Jacobian :=	[------ ------ ------]			// dModelDotModel := sum(model*dModel)
			[  dx     dy   dsigma]
*/
	if (Jacobian)
	{	*model=dx*ex;
		Derivatives(image,model,&dSumModel,n,N);
		*model=dx*ex*ex;
		Sum(model,&dModelDotModel,n,N);
		float dsigma=2.0f*(sumModel*dSumModel-N*dModelDotModel);
		dx=(gamma*(N*dImageDotModel-sumImage*dSumModel + alpha*dsigma) + alpha*dx)*ex + gamma*(2.0f*sumImage*dModelDotModel-dSumModel*imageDotModel-sumModel*dImageDotModel + beta*dsigma);

		*model=dy*ex;
		Derivatives(image,model,&dSumModel,n,N);
		*model=dy*ex*ex;
		Sum(model,&dModelDotModel,n,N);
		dsigma=2.0f*(sumModel*dSumModel-N*dModelDotModel);
		dy=(gamma*(N*dImageDotModel-sumImage*dSumModel + alpha*dsigma) + alpha*dy)*ex + gamma*(2.0f*sumImage*dModelDotModel-dSumModel*imageDotModel-sumModel*dImageDotModel + beta*dsigma);

		*model=xy*ex;
		Derivatives(image,model,&dSumModel,n,N);
		*model=xy*ex*ex;
		Sum(model,&dModelDotModel,n,N);
		dsigma=2.0f*(sumModel*dSumModel-N*dModelDotModel);
		dsigma=(gamma*(N*dImageDotModel-sumImage*dSumModel + alpha*dsigma) + alpha*xy)*ex + gamma*(2.0f*sumImage*dModelDotModel-dSumModel*imageDotModel-sumModel*dImageDotModel + beta*dsigma);
/*
				 [7]
	Jacobian'*Residual := all[8]
				 [9]
*/
		*model=nu*dx;
		Sum(model,gradient,n,N);
		*model=nu*dy;
		Sum(model,gradient+1,n,N);
		*model=nu*dsigma;
		Sum(model,gradient+2,n,N);
/*
				 [10 13 14]
	Jacobian'*Jacobian := all[13 11 15]
				 [14 15 12]
*/
		*model=dx*dx;
		Sum(model,matrix,n,N);
		*model=dy*dy;
		Sum(model,matrix+1,n,N);
		*model=dsigma*dsigma;
		Sum(model,matrix+2,n,N);
		*model=dx*dy;
		Sum(model,matrix+3,n,N);
		*model=dx*dsigma;
		Sum(model,matrix+4,n,N);
		*model=dy*dsigma;
		Sum(model,matrix+5,n,N);
#ifdef adaptive_damping
		if (n < 3) scale[n]=max(scale[n],matrix[n]);
		__syncthreads();
#endif
	}
}


/*	Normalized square error for current parameters.
*/
__device__ void NormalizedChi(const float* image, float* model, Cache* cache, const float x, const float y, const int n, const int N)
{	__syncthreads();
	float dy=__frcp_rn(cache->sigma);
	float dx=(x-cache->x)*dy;
	dy*=(y-cache->y);
	dx=alpha*exp2f(-0.7213475204f*(dx*dx + dy*dy)) + beta;
	dy=*image - dx;
	*model=dy*dy/max(1.0f,fabs(dx));
	Sum(model,&Chi,n,N);
	Chi/=N;
}


/*	Two-dimensional Gaussian fit kernel.

	Each fit runs on 1 to 32 warps of 32 threads each, such that
	the images can take up to 1024 points at most.

	dim3 block(32,ceil(points/32),ceil(4/ceil(points/32)));
	size_t shared=fits*(sizeof(Cache)+block.x*block.y*block.z*sizeof(float));
	Fit2DGaussian<<<ceil(fits/block.z),block,shared,stream>>>(images[fits][(points+31)&-32],parameters[fits][7],maxError,minDelta,minStep,width,points,fits);

	struct
	{	float model[block.z][(points+31)&-32];
		Cache cache[block.z];
	} share;
*/
__global__ void Fit2DGaussian(const float* images, Parameters* parameters, const float maxError, const float minDelta, const float minStep, const int width, const int points, const int fits)
{extern	__shared__ float share[];
	int n=threadIdx.x + 32*threadIdx.y;			// point
	float x, y, *model;
	Cache* cache;
    {	int Z=blockDim.z;
	int z=threadIdx.z;
	int k=z + Z*blockIdx.x;
	if (k >= fits) return;
	int N=(points+31) & -32;
	cache=((Cache*)(share+N*Z))+z;				// shared parameters
	model=share+N*z+n;					// shared intermediates
	images+=N*k+n;						// images in global memory
	parameters+=k;						// parameters in global memory
	y=(k=n/width);						// (x,y) zero-based for LabVIEW
	x=n - k*width;
    }	if (n < 7) cache->all[n]=parameters->all[n];
	__syncthreads();
	if (cache->status <= 0) return;
	float X=width - 1;
	float Y=points/width - 1;
	float lambda=lambda_start;
#pragma unroll(1)
	while(cache->status > 0)
	{	if (n == 0) --cache->status;
		Gaussian2D(images,model,cache,x,y,n,points,true);
		if (isnan(Chi))
		{	if (n == 0) cache->condition=NotConverged;
			break;
		}
		if (Chi < maxError)
		{	if (n == 0) cache->condition=MaxError;
			break;
		}
		float best=cache->all[n&15];
		SolveForStep(cache,lambda,n);
		switch(n)
		{case 1:
			cache->x=max(0.0f,min(best+step[1],X));
			break;
		 case 2:
			cache->y=max(0.0f,min(best+step[2],Y));
			break;
		 case 3:
			cache->sigma=max(0.5f,min(best+step[3],0.5f*(X+Y)));
		}
//		if (0 < n && n < 4) cache->all[n]=best + step[n];		// new estimate
		Gaussian2D(images,model,cache,x,y,n,points,false);
		if (n == 6) step[0]=best;
		__syncthreads();
		if (step[0] > Chi) lambda*=(1.0f/lambda_scale);			// decrease damping
#pragma unroll(1)
		while(__syncthreads_count(0 < n && n < 4 && fabs(step[n]) < minStep) < 3 && step[0] < Chi && lambda < lambda_limit)
		{	if (0 < n && n < 16) cache->all[n]=best;
			SolveForStep(cache,lambda*=lambda_scale,n);		// increase damping
			switch(n)
			{case 1:
				cache->x=max(1.0f,min(best+step[1],X));
				break;
			 case 2:
				cache->y=max(1.0f,min(best+step[2],Y));
				break;
			 case 3:
				cache->sigma=max(0.5f,min(best+step[3],0.5f*(X+Y)));
			}
//			if (0 < n && n < 4) cache->all[n]=best + step[n];
			Gaussian2D(images,model,cache,x,y,n,points,false);
			if (n == 6) step[0]=best;
		}
		if (step[0] < Chi || isnan(Chi))
		{	if (n == 0)
			{	cache->condition=NotConverged;
				break;
			}
			if (n < 16) cache->all[n]=best;
			break;
		}
		if (Chi < maxError)
		{	if (n == 0) cache->condition=MaxError;
			break;
		}
		if (step[0]*(1.0f-minDelta) < Chi)
		{	if (n == 0) cache->condition=MinDelta;
			break;
		}
		if (__syncthreads_count(0 < n && n < 4 && fabs(step[n]) < minStep) == 3)
		{	if (n == 0) cache->condition=MinStep;
			break;
		}
	}
	NormalizedChi(images,model,cache,x,y,n,points);
	if (n < 7) parameters->all[n]=cache->all[n];
}

//----------------------------- Host code -----------------------------------

static int device=-1;			// CUDA device
static cudaStream_t stream;		// CUDA stream
static int threads=1024;		// threads per block

#include "lv_prolog.h"			// alignment for LabVIEW data

typedef struct				// error cluster
{	bool status;
	int32_t code;
	UHandle source;
} Error;

#include "lv_epilog.h"


/*	Get the name and message for the CUDA error code.
*/
DllExport void GetErrorMessage(Error* error, const cudaError_t code)
{	if (error)
	{	error->code=(int32_t)code;
/*		DSDisposeHandle(error->source);
		error->source=0;
*/		if ((error->status=code != cudaSuccess))
		{	const char* name=cudaGetErrorName(code);
			const char* message=cudaGetErrorString(code);
			size_t n=strlen(name);
			size_t m=strlen(message);
			if (!NumericArrayResize(uB,1,&error->source,n+m+2))
			{	char* source=(char*)(((int32_t*)(*error->source))+1);
				((int32_t*)(*error->source))[0]=n+m+2;
				MoveBlock(name,source,n);
				source[n]=':';
				source[n+1]=' ';
				MoveBlock(message,source+n+2,m);
			}
		}
	}
}


/*	Find and initialize a CUDA capable GPU.
*/
DllExport cudaError_t Initialize(void)
{	cudaError_t error=cudaSuccess;
	if (device < 0)
	{	int devices=0;
		if (success(error=cudaGetDeviceCount(&devices)))
		{	int select=-1;
			while(++select < devices)
				if (success(error=cudaSetDevice(select)) && success(error=cudaDeviceGetAttribute(&threads,cudaDevAttrMaxThreadsPerBlock,select)))
				{	device=select;
					break;
				}
		}
	}
	if (device >= 0 && !stream) error=cudaStreamCreateWithFlags(&stream,cudaStreamNonBlocking);
	return error;
}


/*	Select a CUDA capable GPU.
*/
DllExport cudaError_t SetDevice(const int32_t select)
{	cudaError_t error=cudaSetDevice(select);
	if (error == cudaSuccess)
	{	if (device != select && stream && success(cudaStreamDestroy(stream))) stream=0;
		device=select;
	}
	return error;
}


/*	Extract the regions of interest of width×height pixels starting with pixels (x,y).
		The image is a 2D uint16 LabVIEW array.
		The (x,y) coordinates are int32 LabVIEW vectors.
		The regions of interest is a 3D float LabVIEW array.
	Return an error code if the allocation of the ROIs' array fails.
*/
DllExport int32_t GetRegionsOfInterest(const UHandle hImage, const UHandle hx, const UHandle hy, const int32_t width, const int32_t height, UHandle* hROIs)
{	size_t size=(hImage)? DSGetHandleSize(hImage): 0;
	int32_t rois=0, error;
	int32_t Y=(size < 8)? 0: ((int32_t*)*hImage)[0];			// dimensions are reverted
	int32_t X=(size < 8)? 0: ((int32_t*)*hImage)[1];
	if ((size>>1) < 4+(size_t)X*(size_t)Y) return -1;			// invalid image handle
	size=(hx)? DSGetHandleSize(hx): 0;
	if (size < 4 || (size>>2) < 1+(rois=((int32_t*)*hx)[0])) return -2;	// invalid x handle
	size=(hy)? DSGetHandleSize(hy): 0;
	if ((size>>2) < 1+rois || rois != ((int32_t*)*hy)[0]) return -3;	// invalid y handle
	if (width < 4 || height < 4 || width*height > 1024) return -4;		// invalid ROI dimensions
	size=rois*(size_t)width*(size_t)height;
	error=(!*hROIs || DSGetHandleSize(*hROIs)>>2 != 3+size)? NumericArrayResize(fS,3,hROIs,size): 0;
	if (!error)
	{	const uint16_t* Image=(const uint16_t*)(((int32_t*)*hImage)+2);
		const int32_t* x=((const int32_t*)*hx)+1;
		const int32_t* y=((const int32_t*)*hy)+1;
		int32_t* size=(int32_t*)**hROIs;
		float* roi=(float*)(size+3);
		size[0]=rois;
		size[1]=height;
		size[2]=width;
		while(--rois >= 0)
		{	int32_t i=*x++;
			int32_t j=*y++;
			if (0 <= i && i <= X-width && 0 <= j && j <= Y-height)
			{	const uint16_t* image=Image+i+X*j;
				for(j=height; --j >= 0; image+=X)
					for(i=0; i < width; ++i) *roi++=(float)image[i];
			}
			else	return -5;					// ROI out of bounds
		}
	}
	return error;
}


/*	Fit two-dimensional Gaussian peaks to the images.
*/
DllExport int32_t Fit2DGaussian(const UHandle hImages, UHandle* hParameters)
{	size_t size=(hImages)? DSGetHandleSize(hImages): 0;
	int32_t fits=(size < 12)? 0: ((int32_t*)(*hImages))[0];
	int32_t Y=(size < 12)? 0: ((int32_t*)(*hImages))[1];
	int32_t X=(size < 12)? 0: ((int32_t*)(*hImages))[2];
	int32_t error=0;
	int points=X*Y;
	if ((size>>2) < 3+(size_t)X*(size_t)Y*(size_t)fits) return -1;		// invalid image handle
	if (X < 4 || Y < 4 || points > 1024) return -4;				// invalid image dimensions
	size=(*hParameters)? DSGetHandleSize(*hParameters): 0;
	if (size < 4+sizeof(Parameters)*(size_t)fits)
	{	error=NumericArrayResize(uB,1,hParameters,sizeof(Parameters)*(size_t)fits);
		if (error) return error;
		ClearMem(((char*)(**hParameters))+size,4+sizeof(Parameters)*(size_t)fits-size);
	}
	int32_t init=min((int32_t)((size-4)/sizeof(Parameters)),((int32_t*)(**hParameters))[0]);
	Parameters* parameters=(Parameters*)(((int32_t*)(**hParameters))+1);
	float x=0.5f*(float)(X-1);
	float y=0.5f*(float)(Y-1);						// initial parameters
	float sigma=0.1f*(X+Y);
	while(init < fits)
	{	parameters[init].status=25;
		parameters[init].x=x;
		parameters[init].y=y;
		parameters[init].sigma=sigma;
		++init;
	}
	((int32_t*)(**hParameters))[0]=fits;
	if (fits > 0)
	{	int warps=(points+31) >> 5;
		size_t width=sizeof(float)*(size_t)points;
		size_t pitch=32*sizeof(float)*(size_t)warps;
		float* deviceImages=0;
		Parameters* deviceParameters=0;
		if (success(cudaMalloc(&deviceImages,pitch*(size_t)fits))
		 && success(cudaMalloc(&deviceParameters,sizeof(Parameters)*(size_t)fits))
		 && success(cudaMemcpy2DAsync(deviceImages,pitch,((int32_t*)(*hImages))+3,width,width,fits,cudaMemcpyHostToDevice,stream))
		 && success(cudaMemcpyAsync(deviceParameters,parameters,sizeof(Parameters)*(size_t)fits,cudaMemcpyHostToDevice,stream)))
		{	dim3 block(32,warps,min((fits+7)>>3,(3+warps)/warps));
			Fit2DGaussian<<<(fits+block.z-1)/block.z,block,block.z*(sizeof(Cache)+pitch),stream>>>(deviceImages,deviceParameters,0.0f,1e-6f,1e-4f,X,points,fits);
			cudaMemcpyAsync(parameters,deviceParameters,sizeof(Parameters)*(size_t)fits,cudaMemcpyDeviceToHost,stream);
			cudaStreamSynchronize(stream);
		}
		error=cudaGetLastError();
		if (deviceImages) cudaFree(deviceImages);
		if (deviceParameters) cudaFree(deviceParameters);
	}
	return error;
}


==> anc/Fit2DG/Fit2DGaussian.lvlib <==
<?xml version='1.0' encoding='UTF-8'?>
<Library LVVersion="17008000">
	<Property Name="NI.Lib.Description" Type="Str">Least-squares fitting of Gaussian spots on GPUs for LabVIEW and MATLAB.
Copyright (C) 2019, Marcel Leutenegger &lt;marcel.leutenegger@alumni.epfl.ch&gt;
Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
Am Faßberg 11, 37077 Göttingen, Germany

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see &lt;https://www.gnu.org/licenses/&gt;.</Property>
	<Property Name="NI.Lib.HelpPath" Type="Str"></Property>
	<Property Name="NI.Lib.Icon" Type="Bin">&amp;Q#!!!!!!!)!"1!&amp;!!!-!%!!!@````]!!!!"!!%!!!,-!!!*Q(C=\:;R&lt;B."%)&lt;`%+21)#'`!6C2+#T2T"MA&amp;SC&amp;/^=U;0IUO+8$*::#-6+C^'\IX,DA"5:#3J0+68K`QP(&gt;XNIRB2W11%L"&lt;G:P\Z_&gt;G?`W.C&gt;,J4W4HKJZK/F1'_!`X&gt;]'.[W@*!N[/T;,=KVDUX4_^L\]N5.4B]7^P^H[.\/3KFF=.L`'&lt;W@&gt;U0(P_JNGJ`YG@L'X8&lt;&lt;V2Z@\W]XBZR^NHH`5D'B=2_X.:BRV]76;6\38OPL?XWFFX0C\608Z\Q/X`G\2LL]%.&lt;PVC3`Z2XP&lt;@`]D]!]/H\`"T;(W/``?HRZ=^)_&lt;&gt;+4W1Y1F&amp;JBDJN&lt;6*(KC*XKC*XKC"XKA"XKA"XKA/\KD/\KD/\KD'\KB'\KB'\KBFYYO&gt;+%,H6V*CC?&amp;EK2*AG1R+%K'B#@B38A3(G[6]#1]#5`#E`#Q2!F0QJ0Q*$Q*$W&amp;+?"+?B#@B38B)65CS&gt;(2Y%B\3+_!*?!+?A#@AI;1#HA!A+"9E$J+!I=!:4!+?A#@A9;K!*_!*?!+?A!?X!J[!*_!*?!)?1MKO2+&amp;J/TI]J*($Y`!Y0![0QU.K/4Q/D]0D]$A]F*0$Y`!Y%%Z"*TE)=I+="=[.Q_0Q=*($Y`!Y0![0QY/LP#%P/^03N"U&gt;(I0(Y$&amp;Y$"[$BR1S?!Q?A]@A-8B)+Y0(Y$&amp;Y$"[$BV)S?!Q?A]=!-9J38E9S)^"9:!A'$X`FN&amp;BZ3V&amp;)L(3J(F\61[F[W&amp;10E?LB5(XJKC^4^37J&lt;L\KJKJOFOIGK$[=+L1KD'I2V?"WI&gt;;-+WS*T&lt;%J.M('W"$L9\UW^#]P8+`87KV77C[8GM`HGE[HGEQG'I`('A[([P@\[P6[WZ]4,_F&gt;/^J]FTYRRY[P0J\`G,U[?R(^M^P:[&gt;H\W?PT7`34[W\.]&gt;8TO]^@XF[=R)?PV\.X&amp;^^G&lt;_[O7`_@7JPP_`;\^"C_D8KC:O&gt;H'(PU%]$+LYQ!!!!!</Property>
	<Property Name="NI.Lib.SourceVersion" Type="Int">385908736</Property>
	<Property Name="NI.Lib.Version" Type="Str">1.0.0.0</Property>
	<Property Name="NI.LV.All.SourceOnly" Type="Bool">false</Property>
	<Property Name="NI.SortType" Type="Int">3</Property>
	<Item Name="Fit2DGaussian64.dll" Type="Document" URL="../Fit2DGaussian64.dll"/>
	<Item Name="Condition.ctl" Type="VI" URL="../Condition.ctl"/>
	<Item Name="Parameters.ctl" Type="VI" URL="../Parameters.ctl"/>
	<Item Name="Fit2DGaussian.vi" Type="VI" URL="../Fit2DGaussian.vi"/>
	<Item Name="GetError.vi" Type="VI" URL="../GetError.vi"/>
	<Item Name="GetRegionsOfInterest.vi" Type="VI" URL="../GetRegionsOfInterest.vi"/>
	<Item Name="Initialize.vi" Type="VI" URL="../Initialize.vi"/>
	<Item Name="SetDevice.vi" Type="VI" URL="../SetDevice.vi"/>
</Library>


==> anc/Fit2DG/Fit2DGaussian.lvlps <==
[ProjectWindow_Data]
ProjectExplorer.ClassicPosition[String] = "74,79,768,431"



==> anc/Fit2DG/Fit2DGaussian.lvproj <==
<?xml version='1.0' encoding='UTF-8'?>
<Project Type="Project" LVVersion="17008000">
	<Item Name="My Computer" Type="My Computer">
		<Property Name="NI.SortType" Type="Int">3</Property>
		<Property Name="server.app.propertiesEnabled" Type="Bool">true</Property>
		<Property Name="server.control.propertiesEnabled" Type="Bool">true</Property>
		<Property Name="server.tcp.enabled" Type="Bool">false</Property>
		<Property Name="server.tcp.port" Type="Int">0</Property>
		<Property Name="server.tcp.serviceName" Type="Str">My Computer/VI Server</Property>
		<Property Name="server.tcp.serviceName.default" Type="Str">My Computer/VI Server</Property>
		<Property Name="server.vi.callsEnabled" Type="Bool">true</Property>
		<Property Name="server.vi.propertiesEnabled" Type="Bool">true</Property>
		<Property Name="specify.custom.address" Type="Bool">false</Property>
		<Item Name="Fit2DGaussian.lvlib" Type="Library" URL="../Fit2DGaussian.lvlib"/>
		<Item Name="Fit.vi" Type="VI" URL="../Fit.vi"/>
		<Item Name="Dependencies" Type="Dependencies"/>
		<Item Name="Build Specifications" Type="Build"/>
	</Item>
</Project>


==> anc/Fit2DG/Fit2DGaussian.m <==
function [parameters,condition,initial]=Fit2DGaussian(images,parameters,iterations,maxError,minDelta,minStep)
% FIT2DGAUSSIAN fits images with a two-dimensional Gaussian model.
%
% [parameters,conditions]=FIT2DGAUSSIAN(images,parameters,iterations)
%    Fit the X×Y-point images with two-dimensional Gaussian model function
%    with the initial parameters [iterations;<x>;<y>;sigma] as specified.
%    Each column contains the parameters for an image. If too few parameters
%    are passed, the following defaults are applied:
%
%     1. The maximum number of iterations is set (default: 25).
%     2. The center coordinates (<x>,<y>) are set to the peak.
%     3. The standard deviation sigma is roughly estimated.
%
%    The parameters [iterations;<x>;<y>;sigma;alpha;beta;Chi] can be fed back
%    to FIT2DGAUSSIAN to refine the estimates. Chi² is reported as normalized
%    variance, that is the mean square error over the signal-to-noise ratio.
%    The 2D Gaussian model function is:
%
%        f(x,y) = alpha×exp(-((x-<x>)² + (y-<y>)²)/2sigma²) + beta
%
%    FIT2DGAUSSIAN limits the parameter values to reasonable ranges:
%
%        0 <= <x>   <= X-1
%        0 <= <y>   <= Y-1
%      1/2 <= sigma <= (X+Y)/2
%        1 <= alpha
%        0 <= beta
%
%    Conditions list the reasons why the fits stopped.
%
%    Caution: FIT2DGAUSSIAN uses zero-based (x,y) coordinates.
%
%    See also: Condition.
%
% [...]=FIT2DGAUSSIAN(images,parameters,iterations,maxError,minDelta,minStep)
%    Define the stop conditions that apply to all fits. maxError (default: 0)
%    sets the allowed square error Chi². minDelta (default: 1e-6) requests
%    Chi² to decrease at least by minDelta*Chi² per iteration. Finally, minStep
%    (default: 1e-4) requests the estimate to change less than minStep*parameter.
%
% [parameters,conditions,initial]=FIT2DGAUSSIAN(...)
%    Get the initial parameter estimates.
%
% FIT2DGAUSSIAN reshapes and completes the images and the initial parameters if
% required. This validation is executed on the GPU if the parameters are passed
% as gpuArray, otherwise the CPU is used for the initialization of the fit.
%
% Each fit runs on 1 to 32 warps of 32 threads each, such that the images can
% take up to 1024 points at most. The following image dimensions maximize the
% thread utilization, occupancy and independence:
%
%    Dimensions  Warps/fit  Fits/block  Utilization
%       5×6          1        6 (32)        94%
%       8×8          2        3 (16)       100%
%       9×10         3        2 (10)        94%
%      11×11         4        2 ( 8)        95%
%      12×13         5        2 ( 6)        98%
%      13×14         6        1 ( 5)        95%
%      16×16         8        1 ( 4)       100%
%      17×18        10        1 ( 3)        96%
%      22×23        16        1 ( 2)        99%
%      32×32        32        1 ( 1)       100%

% Least-squares fitting of Gaussian spots on GPUs for LabVIEW and MATLAB.
% Copyright (C) 2019, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
%  This program is free software: you can redistribute it and/or modify
%  it under the terms of the GNU General Public License as published by
%  the Free Software Foundation, either version 3 of the License, or
%  (at your option) any later version.
% 
%  This program is distributed in the hope that it will be useful,
%  but WITHOUT ANY WARRANTY; without even the implied warranty of
%  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%  GNU General Public License for more details.
% 
%  You should have received a copy of the GNU General Public License
%  along with this program.  If not, see <https://www.gnu.org/licenses/>.
%
persistent kernel;
if nargin && ischar(images)
   kernel=parallel.gpu.CUDAKernel(images,'const float*, float*, const float, const float, const float, const int, const int, const int','Fit2DGaussian');
   return;
end
if isempty(kernel) || ~existsOnGPU(kernel)
   kernel=parallel.gpu.CUDAKernel('Fit2DGaussian.ptx','const float*, float*, const float, const float, const float, const int, const int, const int','Fit2DGaussian');
end
if ~nargin
   return;
end
[X,Y,fits]=size(images);
points=X*Y;
threads=kernel.MaxThreadsPerBlock;
if points < 9 || points > threads
   error('Fit2DGaussian:size','Invalid image dimensions: 9 <= X×Y <= %d pixels are expected.',threads);
end
if nargin < 2
   parameters=zeros(7,0,'single');
else
   [m,n]=size(parameters);
   if m > 7 || n > fits
      parameters=parameters(1:min(7,end),1:min(fits,end));
   elseif ~ismatrix(parameters)
      parameters=reshape(parameters,m,n);
   end
end
if nargin < 3 || ~isscalar(iterations)
   iterations=25;
end
if nargin < 4 || ~isscalar(maxError)
   maxError=0;
end
if nargin < 5 || ~isscalar(minDelta)
   minDelta=1e-6;
end
if nargin < 6 || ~isscalar(minStep)
   minStep=1e-4;
end

% Complete the initial parameters.
%
images=single(reshape(images,points,fits));
parameters=cast(parameters,'like',images);
[m,n]=size(parameters);
if m < 7 || n < fits
   parameters(7,fits)=0;
end
if m < 1 || n < fits
   parameters(1,1+n*(m > 0):fits)=iterations;
end
if m < 4+2*(nargout > 2) || n < fits
   beta=movsum(reshape(images,X,Y,fits),3,1,'Endpoints','discard');
   beta=reshape(movsum(beta,3,2,'Endpoints','discard'),[],fits);
   [alpha,k]=max(beta);
   beta=min(beta)/9;
   alpha=alpha/9 - beta;
   x=1 + rem(k-1,X-2);
   y=1 + fix((k-1)/(X-2));
   if m < 2 || n < fits
      k=1+n*(m > 1):fits;
      parameters(2,k)=x(k);
   end
   if m < 3 || n < fits
      k=1+n*(m > 2):fits;
      parameters(3,k)=y(k);
   end
%    sigma=sum(bsxfun(@gt,images,alpha*exp(-0.5)+beta),1);
   sigma=sum(images > alpha*exp(-0.5)+beta,1);
   k=1+n*(m > 3):fits;
   parameters(4,k)=max(1,sqrt(sigma(k)/pi));
   k=1+n*(m > 4):fits;
   parameters(5,k)=alpha(k);
   k=1+n*(m > 5):fits;
   parameters(6,k)=beta(k);
end
if nargout > 2
   initial=parameters;
end
if any(iterations > 0)

   % Invoke the kernel with a target block size of about 192 threads.
   % MATLAB 2018b cannot handle several fits per thread block.
   %
   warps=ceil(points/32);
   point=32*warps;
   block=1;%ceil(min(192/point,log10(fits));
   if points < point
      images(point,:)=0;
   end
   kernel.GridSize=[ceil(fits/block) 1 1];
   kernel.ThreadBlockSize=[32 warps block];
   kernel.SharedMemorySize=4*block*(23+point);
   parameters(1,:)=typecast(int32(uint16(parameters(1,:))),'single');
   parameters=feval(kernel,images,parameters,maxError,minDelta,minStep,X,points,fits);
   iterations=typecast(parameters(1,:),'int32');
   condition=iterations/65536;
   parameters(1,:)=iterations - condition*65536;
   if condition(1) == Condition.InvalidCall
      condition(:)=Condition.InvalidCall;
   end
else
   condition=Condition.MaxIteration+zeros(1,fits,'int16');
end


==> anc/Fit2DG/Fit2DGaussian.ptx <==
//
// Generated by NVIDIA NVVM Compiler
//
// Compiler Build ID: CL-26218862
// Cuda compilation tools, release 10.1, V10.1.168
// Based on LLVM 3.4svn
//

.version 6.4
.target sm_30
.address_size 64

	// .globl	_Z13Fit2DGaussianPKfP10Parametersfffiii
.extern .shared .align 4 .b8 share[];

.visible .entry _Z13Fit2DGaussianPKfP10Parametersfffiii(
	.param .u64 _Z13Fit2DGaussianPKfP10Parametersfffiii_param_0,
	.param .u64 _Z13Fit2DGaussianPKfP10Parametersfffiii_param_1,
	.param .f32 _Z13Fit2DGaussianPKfP10Parametersfffiii_param_2,
	.param .f32 _Z13Fit2DGaussianPKfP10Parametersfffiii_param_3,
	.param .f32 _Z13Fit2DGaussianPKfP10Parametersfffiii_param_4,
	.param .u32 _Z13Fit2DGaussianPKfP10Parametersfffiii_param_5,
	.param .u32 _Z13Fit2DGaussianPKfP10Parametersfffiii_param_6,
	.param .u32 _Z13Fit2DGaussianPKfP10Parametersfffiii_param_7
) .maxnreg 25
{
	.reg .pred 	%p<197>;
	.reg .b16 	%rs<7>;
	.reg .f32 	%f<1046>;
	.reg .b32 	%r<264>;
	.reg .b64 	%rd<45>;


	ld.param.u64 	%rd18, [_Z13Fit2DGaussianPKfP10Parametersfffiii_param_0];
	ld.param.u64 	%rd19, [_Z13Fit2DGaussianPKfP10Parametersfffiii_param_1];
	ld.param.f32 	%f245, [_Z13Fit2DGaussianPKfP10Parametersfffiii_param_2];
	ld.param.f32 	%f246, [_Z13Fit2DGaussianPKfP10Parametersfffiii_param_3];
	ld.param.f32 	%f247, [_Z13Fit2DGaussianPKfP10Parametersfffiii_param_4];
	ld.param.u32 	%r146, [_Z13Fit2DGaussianPKfP10Parametersfffiii_param_5];
	ld.param.u32 	%r147, [_Z13Fit2DGaussianPKfP10Parametersfffiii_param_6];
	ld.param.u32 	%r148, [_Z13Fit2DGaussianPKfP10Parametersfffiii_param_7];
	mov.u32 	%r263, %tid.y;
	shl.b32 	%r149, %r263, 5;
	mov.u32 	%r2, %tid.x;
	add.s32 	%r3, %r149, %r2;
	mov.u32 	%r4, %ctaid.x;
	mov.u32 	%r5, %ntid.z;
	mov.u32 	%r6, %tid.z;
	mad.lo.s32 	%r7, %r4, %r5, %r6;
	setp.ge.s32	%p31, %r7, %r148;
	@%p31 bra 	BB0_254;

	cvta.to.global.u64 	%rd1, %rd18;
	add.s32 	%r150, %r147, 31;
	and.b32  	%r8, %r150, -32;
	mul.lo.s32 	%r151, %r5, %r8;
	cvt.s64.s32	%rd20, %r151;
	mul.lo.s32 	%r152, %r6, 23;
	cvt.s64.s32	%rd21, %r152;
	add.s64 	%rd2, %rd21, %rd20;
	cvt.u32.u64	%r9, %rd2;
	mad.lo.s32 	%r10, %r7, %r8, %r3;
	div.s32 	%r153, %r3, %r146;
	cvt.rn.f32.s32	%f1, %r153;
	mul.lo.s32 	%r154, %r153, %r146;
	sub.s32 	%r155, %r3, %r154;
	cvt.rn.f32.s32	%f2, %r155;
	cvta.to.global.u64 	%rd22, %rd19;
	mul.wide.s32 	%rd23, %r7, 28;
	add.s64 	%rd24, %rd22, %rd23;
	mul.wide.s32 	%rd25, %r3, 4;
	add.s64 	%rd3, %rd24, %rd25;
	cvt.u64.u32	%rd26, %r3;
	add.s64 	%rd27, %rd2, %rd26;
	cvt.u32.u64	%r156, %rd27;
	shl.b32 	%r157, %r156, 2;
	mov.u32 	%r158, share;
	add.s32 	%r11, %r158, %r157;
	setp.gt.s32	%p32, %r3, 6;
	@%p32 bra 	BB0_3;

	ld.global.f32 	%f248, [%rd3];
	st.shared.f32 	[%r11], %f248;

BB0_3:
	shl.b32 	%r159, %r9, 2;
	add.s32 	%r12, %r158, %r159;
	bar.sync 	0;
	ld.shared.u32 	%r219, [%r12];
	setp.lt.s32	%p33, %r219, 1;
	@%p33 bra 	BB0_254;

	mad.lo.s32 	%r161, %r6, %r8, %r3;
	shl.b32 	%r162, %r161, 2;
	add.s32 	%r15, %r158, %r162;
	mul.wide.s32 	%rd28, %r10, 4;
	add.s64 	%rd4, %rd1, %rd28;
	add.s32 	%r164, %r146, -1;
	cvt.rn.f32.s32	%f3, %r164;
	div.s32 	%r165, %r147, %r146;
	add.s32 	%r166, %r165, -1;
	cvt.rn.f32.s32	%f4, %r166;
	@%p33 bra 	BB0_244;

	and.b32  	%r18, %r2, 16;
	and.b32  	%r19, %r2, 8;
	and.b32  	%r20, %r2, 7;
	shr.u32 	%r167, %r2, 1;
	and.b32  	%r168, %r167, 2147483644;
	add.s32 	%r169, %r168, %r12;
	cvt.rn.f32.s32	%f5, %r147;
	and.b32  	%r22, %r2, 15;
	shr.u32 	%r170, %r2, 4;
	add.s32 	%r171, %r170, %r9;
	shl.b32 	%r172, %r171, 2;
	add.s32 	%r174, %r172, %r158;
	and.b32  	%r175, %r3, 15;
	cvt.u64.u32	%rd29, %r175;
	add.s64 	%rd30, %rd2, %rd29;
	cvt.u32.u64	%r176, %rd30;
	shl.b32 	%r177, %r176, 2;
	add.s32 	%r24, %r158, %r177;
	and.b32  	%r25, %r3, 2;
	and.b32  	%r26, %r3, 1;
	add.s32 	%r27, %r3, -1;
	add.f32 	%f250, %f3, %f4;
	mul.f32 	%f6, %f250, 0f3F000000;
	mov.f32 	%f251, 0f3F800000;
	sub.f32 	%f7, %f251, %f246;
	mad.lo.s32 	%r179, %r8, %r7, %r3;
	mul.wide.s32 	%rd31, %r179, 4;
	add.s64 	%rd32, %rd31, %rd1;
	add.s64 	%rd5, %rd32, -128;
	mad.lo.s32 	%r181, %r6, %r8, %r149;
	add.s32 	%r182, %r181, %r2;
	shl.b32 	%r183, %r182, 2;
	add.s32 	%r184, %r183, %r158;
	add.s32 	%r28, %r184, -128;
	mov.f32 	%f1033, 0f3C23D70A;

BB0_6:
	.pragma "nounroll";
	setp.ne.s32	%p35, %r3, 0;
	@%p35 bra 	BB0_8;

	add.s32 	%r185, %r219, -1;
	st.shared.u32 	[%r12], %r185;

BB0_8:
	mov.u32 	%r218, %ntid.y;
	add.s32 	%r217, %r218, -1;
	setp.eq.s32	%p1, %r263, %r217;
	bar.sync 	0;
	ld.shared.f32 	%f252, [%r12+12];
	rcp.rn.f32 	%f253, %f252;
	ld.shared.f32 	%f254, [%r12+4];
	sub.f32 	%f255, %f2, %f254;
	mul.f32 	%f256, %f253, %f255;
	ld.shared.f32 	%f257, [%r12+8];
	sub.f32 	%f258, %f1, %f257;
	mul.f32 	%f259, %f253, %f258;
	mul.f32 	%f260, %f259, %f259;
	fma.rn.f32 	%f261, %f256, %f256, %f260;
	mul.f32 	%f262, %f261, 0fBF38AA3B;
	ex2.approx.f32 	%f9, %f262;
	st.shared.f32 	[%r15], %f9;
	mul.f32 	%f10, %f253, %f256;
	mul.f32 	%f11, %f253, %f259;
	mul.f32 	%f12, %f253, %f261;
	bar.sync 	0;
	@!%p1 bra 	BB0_21;
	bra.uni 	BB0_9;

BB0_9:
	mov.f32 	%f984, 0f00000000;
	setp.ge.s32	%p36, %r3, %r147;
	mov.f32 	%f985, %f984;
	@%p36 bra 	BB0_11;

	ld.global.f32 	%f985, [%rd4];

BB0_11:
	@%p36 bra 	BB0_13;

	ld.shared.f32 	%f984, [%r15];

BB0_13:
	mul.f32 	%f983, %f984, %f984;
	mul.f32 	%f982, %f985, %f984;
	setp.lt.s32	%p38, %r263, 1;
	mov.u32 	%r220, %r28;
	mov.u64 	%rd39, %rd5;
	mov.u32 	%r221, %r263;
	@%p38 bra 	BB0_15;

BB0_14:
	.pragma "nounroll";
	ld.shared.f32 	%f265, [%r220];
	add.f32 	%f984, %f984, %f265;
	fma.rn.f32 	%f983, %f265, %f265, %f983;
	ld.global.f32 	%f266, [%rd39];
	add.f32 	%f985, %f985, %f266;
	fma.rn.f32 	%f982, %f266, %f265, %f982;
	add.s64 	%rd39, %rd39, -128;
	add.s32 	%r220, %r220, -128;
	add.s32 	%r221, %r221, -1;
	setp.gt.s32	%p39, %r221, 0;
	@%p39 bra 	BB0_14;

BB0_15:
	// inline asm
	shfl.sync.bfly.b32	%f267, %f984, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f285, %f984, %f267;
	// inline asm
	shfl.sync.bfly.b32	%f269, %f985, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f286, %f985, %f269;
	setp.eq.s32	%p40, %r18, 0;
	selp.f32	%f276, %f285, %f286, %p40;
	// inline asm
	shfl.sync.bfly.b32	%f271, %f983, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f287, %f983, %f271;
	// inline asm
	shfl.sync.bfly.b32	%f273, %f982, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f288, %f982, %f273;
	selp.f32	%f278, %f287, %f288, %p40;
	// inline asm
	shfl.sync.bfly.b32	%f275, %f276, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f289, %f276, %f275;
	// inline asm
	shfl.sync.bfly.b32	%f277, %f278, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f290, %f278, %f277;
	setp.eq.s32	%p41, %r19, 0;
	selp.f32	%f280, %f289, %f290, %p41;
	// inline asm
	shfl.sync.bfly.b32	%f279, %f280, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f282, %f279, %f280;
	// inline asm
	shfl.sync.bfly.b32	%f281, %f282, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f284, %f281, %f282;
	// inline asm
	shfl.sync.bfly.b32	%f283, %f284, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f31, %f283, %f284;
	setp.ne.s32	%p42, %r20, 0;
	@%p42 bra 	BB0_17;

	add.s32 	%r200, %r169, 28;
	st.shared.f32 	[%r200], %f31;

BB0_17:
	bar.warp.sync 	16843009;
	setp.eq.s32	%p43, %r2, 0;
	@%p43 bra 	BB0_20;
	bra.uni 	BB0_18;

BB0_20:
	ld.shared.f32 	%f304, [%r12+40];
	mul.f32 	%f305, %f5, %f304;
	ld.shared.f32 	%f306, [%r12+28];
	ld.shared.f32 	%f307, [%r12+36];
	mul.f32 	%f308, %f307, %f306;
	sub.f32 	%f309, %f305, %f308;
	ld.shared.f32 	%f310, [%r12+32];
	mul.f32 	%f311, %f5, %f310;
	mul.f32 	%f312, %f306, %f306;
	sub.f32 	%f313, %f311, %f312;
	rcp.rn.f32 	%f314, %f313;
	st.shared.f32 	[%r12+44], %f314;
	mul.f32 	%f315, %f309, %f314;
	max.f32 	%f317, %f251, %f315;
	st.shared.f32 	[%r12+16], %f317;
	bra.uni 	BB0_21;

BB0_18:
	setp.ne.s32	%p44, %r2, 8;
	@%p44 bra 	BB0_21;

	ld.shared.f32 	%f291, [%r12+32];
	ld.shared.f32 	%f292, [%r12+36];
	mul.f32 	%f293, %f292, %f291;
	ld.shared.f32 	%f294, [%r12+28];
	ld.shared.f32 	%f295, [%r12+40];
	mul.f32 	%f296, %f295, %f294;
	sub.f32 	%f297, %f293, %f296;
	mul.f32 	%f298, %f5, %f291;
	mul.f32 	%f299, %f294, %f294;
	sub.f32 	%f300, %f298, %f299;
	div.rn.f32 	%f301, %f297, %f300;
	mov.f32 	%f302, 0f00000000;
	max.f32 	%f303, %f302, %f301;
	st.shared.f32 	[%r12+20], %f303;

BB0_21:
	bar.sync 	0;
	ld.shared.f32 	%f318, [%r12+16];
	ld.shared.f32 	%f319, [%r12+20];
	fma.rn.f32 	%f320, %f9, %f318, %f319;
	ld.global.f32 	%f321, [%rd4];
	sub.f32 	%f32, %f321, %f320;
	mul.f32 	%f322, %f32, %f32;
	st.shared.f32 	[%r15], %f322;
	bar.sync 	0;
	@!%p1 bra 	BB0_28;
	bra.uni 	BB0_22;

BB0_22:
	mov.f32 	%f987, 0f00000000;
	setp.ge.s32	%p45, %r3, %r147;
	@%p45 bra 	BB0_24;

	ld.shared.f32 	%f987, [%r15];

BB0_24:
	setp.lt.s32	%p46, %r263, 1;
	mov.u32 	%r222, %r28;
	mov.u32 	%r223, %r263;
	@%p46 bra 	BB0_26;

BB0_25:
	.pragma "nounroll";
	ld.shared.f32 	%f324, [%r222];
	add.f32 	%f987, %f987, %f324;
	add.s32 	%r222, %r222, -128;
	add.s32 	%r223, %r223, -1;
	setp.gt.s32	%p47, %r223, 0;
	@%p47 bra 	BB0_25;

BB0_26:
	// inline asm
	shfl.sync.bfly.b32	%f325, %f987, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f328, %f987, %f325;
	// inline asm
	shfl.sync.bfly.b32	%f327, %f328, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f330, %f328, %f327;
	// inline asm
	shfl.sync.bfly.b32	%f329, %f330, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f332, %f330, %f329;
	// inline asm
	shfl.sync.bfly.b32	%f331, %f332, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f334, %f332, %f331;
	// inline asm
	shfl.sync.bfly.b32	%f333, %f334, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f38, %f334, %f333;
	setp.ne.s32	%p48, %r2, 0;
	@%p48 bra 	BB0_28;

	st.shared.f32 	[%r12+24], %f38;

BB0_28:
	bar.sync 	0;
	mul.f32 	%f39, %f9, %f10;
	st.shared.f32 	[%r15], %f39;
	bar.sync 	0;
	@!%p1 bra 	BB0_37;
	bra.uni 	BB0_29;

BB0_29:
	mov.f32 	%f990, 0f00000000;
	setp.ge.s32	%p49, %r3, %r147;
	mov.f32 	%f991, %f990;
	@%p49 bra 	BB0_31;

	ld.shared.f32 	%f991, [%r15];

BB0_31:
	@%p49 bra 	BB0_33;

	ld.global.f32 	%f337, [%rd4];
	mul.f32 	%f990, %f991, %f337;

BB0_33:
	setp.lt.s32	%p51, %r263, 1;
	mov.u32 	%r224, %r28;
	mov.u64 	%rd40, %rd5;
	mov.u32 	%r225, %r263;
	@%p51 bra 	BB0_35;

BB0_34:
	.pragma "nounroll";
	ld.global.f32 	%f338, [%rd40];
	ld.shared.f32 	%f339, [%r224];
	fma.rn.f32 	%f990, %f339, %f338, %f990;
	add.f32 	%f991, %f991, %f339;
	add.s64 	%rd40, %rd40, -128;
	add.s32 	%r224, %r224, -128;
	add.s32 	%r225, %r225, -1;
	setp.gt.s32	%p52, %r225, 0;
	@%p52 bra 	BB0_34;

BB0_35:
	// inline asm
	shfl.sync.bfly.b32	%f340, %f991, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f352, %f991, %f340;
	// inline asm
	shfl.sync.bfly.b32	%f342, %f990, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f353, %f990, %f342;
	setp.eq.s32	%p53, %r18, 0;
	selp.f32	%f345, %f352, %f353, %p53;
	// inline asm
	shfl.sync.bfly.b32	%f344, %f345, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f347, %f344, %f345;
	// inline asm
	shfl.sync.bfly.b32	%f346, %f347, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f349, %f346, %f347;
	// inline asm
	shfl.sync.bfly.b32	%f348, %f349, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f351, %f348, %f349;
	// inline asm
	shfl.sync.bfly.b32	%f350, %f351, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f50, %f350, %f351;
	setp.ne.s32	%p54, %r22, 0;
	@%p54 bra 	BB0_37;

	add.s32 	%r201, %r174, 48;
	st.shared.f32 	[%r201], %f50;

BB0_37:
	bar.sync 	0;
	mul.f32 	%f354, %f9, %f39;
	st.shared.f32 	[%r15], %f354;
	bar.sync 	0;
	@!%p1 bra 	BB0_44;
	bra.uni 	BB0_38;

BB0_38:
	mov.f32 	%f993, 0f00000000;
	setp.ge.s32	%p55, %r3, %r147;
	@%p55 bra 	BB0_40;

	ld.shared.f32 	%f993, [%r15];

BB0_40:
	setp.lt.s32	%p56, %r263, 1;
	mov.u32 	%r226, %r28;
	mov.u32 	%r227, %r263;
	@%p56 bra 	BB0_42;

BB0_41:
	.pragma "nounroll";
	ld.shared.f32 	%f356, [%r226];
	add.f32 	%f993, %f993, %f356;
	add.s32 	%r226, %r226, -128;
	add.s32 	%r227, %r227, -1;
	setp.gt.s32	%p57, %r227, 0;
	@%p57 bra 	BB0_41;

BB0_42:
	// inline asm
	shfl.sync.bfly.b32	%f357, %f993, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f360, %f993, %f357;
	// inline asm
	shfl.sync.bfly.b32	%f359, %f360, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f362, %f360, %f359;
	// inline asm
	shfl.sync.bfly.b32	%f361, %f362, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f364, %f362, %f361;
	// inline asm
	shfl.sync.bfly.b32	%f363, %f364, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f366, %f364, %f363;
	// inline asm
	shfl.sync.bfly.b32	%f365, %f366, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f56, %f366, %f365;
	setp.ne.s32	%p58, %r2, 0;
	@%p58 bra 	BB0_44;

	st.shared.f32 	[%r12+56], %f56;

BB0_44:
	bar.sync 	0;
	ld.shared.f32 	%f367, [%r12+48];
	ld.shared.f32 	%f368, [%r12+28];
	mul.f32 	%f369, %f368, %f367;
	ld.shared.f32 	%f370, [%r12+56];
	mul.f32 	%f371, %f5, %f370;
	sub.f32 	%f372, %f369, %f371;
	add.f32 	%f373, %f372, %f372;
	ld.shared.f32 	%f374, [%r12+52];
	mul.f32 	%f375, %f5, %f374;
	ld.shared.f32 	%f376, [%r12+36];
	mul.f32 	%f377, %f376, %f367;
	sub.f32 	%f378, %f375, %f377;
	ld.shared.f32 	%f379, [%r12+16];
	fma.rn.f32 	%f380, %f373, %f379, %f378;
	ld.shared.f32 	%f381, [%r12+44];
	mul.f32 	%f382, %f381, %f380;
	fma.rn.f32 	%f383, %f10, %f379, %f382;
	add.f32 	%f384, %f376, %f376;
	mul.f32 	%f385, %f384, %f370;
	ld.shared.f32 	%f386, [%r12+40];
	mul.f32 	%f387, %f367, %f386;
	sub.f32 	%f388, %f385, %f387;
	mul.f32 	%f389, %f368, %f374;
	sub.f32 	%f390, %f388, %f389;
	ld.shared.f32 	%f391, [%r12+20];
	fma.rn.f32 	%f392, %f373, %f391, %f390;
	mul.f32 	%f393, %f381, %f392;
	fma.rn.f32 	%f57, %f9, %f383, %f393;
	mul.f32 	%f58, %f9, %f11;
	st.shared.f32 	[%r15], %f58;
	bar.sync 	0;
	@!%p1 bra 	BB0_53;
	bra.uni 	BB0_45;

BB0_45:
	mov.f32 	%f996, 0f00000000;
	setp.ge.s32	%p59, %r3, %r147;
	mov.f32 	%f997, %f996;
	@%p59 bra 	BB0_47;

	ld.shared.f32 	%f997, [%r15];

BB0_47:
	@%p59 bra 	BB0_49;

	ld.global.f32 	%f396, [%rd4];
	mul.f32 	%f996, %f997, %f396;

BB0_49:
	setp.lt.s32	%p61, %r263, 1;
	mov.u32 	%r228, %r28;
	mov.u64 	%rd41, %rd5;
	mov.u32 	%r229, %r263;
	@%p61 bra 	BB0_51;

BB0_50:
	.pragma "nounroll";
	ld.global.f32 	%f397, [%rd41];
	ld.shared.f32 	%f398, [%r228];
	fma.rn.f32 	%f996, %f398, %f397, %f996;
	add.f32 	%f997, %f997, %f398;
	add.s64 	%rd41, %rd41, -128;
	add.s32 	%r228, %r228, -128;
	add.s32 	%r229, %r229, -1;
	setp.gt.s32	%p62, %r229, 0;
	@%p62 bra 	BB0_50;

BB0_51:
	// inline asm
	shfl.sync.bfly.b32	%f399, %f997, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f411, %f997, %f399;
	// inline asm
	shfl.sync.bfly.b32	%f401, %f996, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f412, %f996, %f401;
	setp.eq.s32	%p63, %r18, 0;
	selp.f32	%f404, %f411, %f412, %p63;
	// inline asm
	shfl.sync.bfly.b32	%f403, %f404, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f406, %f403, %f404;
	// inline asm
	shfl.sync.bfly.b32	%f405, %f406, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f408, %f405, %f406;
	// inline asm
	shfl.sync.bfly.b32	%f407, %f408, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f410, %f407, %f408;
	// inline asm
	shfl.sync.bfly.b32	%f409, %f410, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f69, %f409, %f410;
	setp.ne.s32	%p64, %r22, 0;
	@%p64 bra 	BB0_53;

	add.s32 	%r202, %r174, 48;
	st.shared.f32 	[%r202], %f69;

BB0_53:
	bar.sync 	0;
	mul.f32 	%f413, %f9, %f58;
	st.shared.f32 	[%r15], %f413;
	bar.sync 	0;
	@!%p1 bra 	BB0_60;
	bra.uni 	BB0_54;

BB0_54:
	mov.f32 	%f999, 0f00000000;
	setp.ge.s32	%p65, %r3, %r147;
	@%p65 bra 	BB0_56;

	ld.shared.f32 	%f999, [%r15];

BB0_56:
	setp.lt.s32	%p66, %r263, 1;
	mov.u32 	%r230, %r28;
	mov.u32 	%r231, %r263;
	@%p66 bra 	BB0_58;

BB0_57:
	.pragma "nounroll";
	ld.shared.f32 	%f415, [%r230];
	add.f32 	%f999, %f999, %f415;
	add.s32 	%r230, %r230, -128;
	add.s32 	%r231, %r231, -1;
	setp.gt.s32	%p67, %r231, 0;
	@%p67 bra 	BB0_57;

BB0_58:
	// inline asm
	shfl.sync.bfly.b32	%f416, %f999, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f419, %f999, %f416;
	// inline asm
	shfl.sync.bfly.b32	%f418, %f419, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f421, %f419, %f418;
	// inline asm
	shfl.sync.bfly.b32	%f420, %f421, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f423, %f421, %f420;
	// inline asm
	shfl.sync.bfly.b32	%f422, %f423, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f425, %f423, %f422;
	// inline asm
	shfl.sync.bfly.b32	%f424, %f425, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f75, %f425, %f424;
	setp.ne.s32	%p68, %r2, 0;
	@%p68 bra 	BB0_60;

	st.shared.f32 	[%r12+56], %f75;

BB0_60:
	bar.sync 	0;
	ld.shared.f32 	%f426, [%r12+48];
	ld.shared.f32 	%f427, [%r12+28];
	mul.f32 	%f428, %f427, %f426;
	ld.shared.f32 	%f429, [%r12+56];
	mul.f32 	%f430, %f5, %f429;
	sub.f32 	%f431, %f428, %f430;
	add.f32 	%f432, %f431, %f431;
	ld.shared.f32 	%f433, [%r12+52];
	mul.f32 	%f434, %f5, %f433;
	ld.shared.f32 	%f435, [%r12+36];
	mul.f32 	%f436, %f435, %f426;
	sub.f32 	%f437, %f434, %f436;
	ld.shared.f32 	%f438, [%r12+16];
	fma.rn.f32 	%f439, %f432, %f438, %f437;
	ld.shared.f32 	%f440, [%r12+44];
	mul.f32 	%f441, %f440, %f439;
	fma.rn.f32 	%f442, %f11, %f438, %f441;
	add.f32 	%f443, %f435, %f435;
	mul.f32 	%f444, %f443, %f429;
	ld.shared.f32 	%f445, [%r12+40];
	mul.f32 	%f446, %f426, %f445;
	sub.f32 	%f447, %f444, %f446;
	mul.f32 	%f448, %f427, %f433;
	sub.f32 	%f449, %f447, %f448;
	ld.shared.f32 	%f450, [%r12+20];
	fma.rn.f32 	%f451, %f432, %f450, %f449;
	mul.f32 	%f452, %f440, %f451;
	fma.rn.f32 	%f76, %f9, %f442, %f452;
	mul.f32 	%f77, %f9, %f12;
	st.shared.f32 	[%r15], %f77;
	bar.sync 	0;
	@!%p1 bra 	BB0_69;
	bra.uni 	BB0_61;

BB0_61:
	mov.f32 	%f1002, 0f00000000;
	setp.ge.s32	%p69, %r3, %r147;
	mov.f32 	%f1003, %f1002;
	@%p69 bra 	BB0_63;

	ld.shared.f32 	%f1003, [%r15];

BB0_63:
	@%p69 bra 	BB0_65;

	ld.global.f32 	%f455, [%rd4];
	mul.f32 	%f1002, %f1003, %f455;

BB0_65:
	setp.lt.s32	%p71, %r263, 1;
	mov.u32 	%r232, %r28;
	mov.u64 	%rd42, %rd5;
	mov.u32 	%r233, %r263;
	@%p71 bra 	BB0_67;

BB0_66:
	.pragma "nounroll";
	ld.global.f32 	%f456, [%rd42];
	ld.shared.f32 	%f457, [%r232];
	fma.rn.f32 	%f1002, %f457, %f456, %f1002;
	add.f32 	%f1003, %f1003, %f457;
	add.s64 	%rd42, %rd42, -128;
	add.s32 	%r232, %r232, -128;
	add.s32 	%r233, %r233, -1;
	setp.gt.s32	%p72, %r233, 0;
	@%p72 bra 	BB0_66;

BB0_67:
	// inline asm
	shfl.sync.bfly.b32	%f458, %f1003, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f470, %f1003, %f458;
	// inline asm
	shfl.sync.bfly.b32	%f460, %f1002, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f471, %f1002, %f460;
	setp.eq.s32	%p73, %r18, 0;
	selp.f32	%f463, %f470, %f471, %p73;
	// inline asm
	shfl.sync.bfly.b32	%f462, %f463, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f465, %f462, %f463;
	// inline asm
	shfl.sync.bfly.b32	%f464, %f465, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f467, %f464, %f465;
	// inline asm
	shfl.sync.bfly.b32	%f466, %f467, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f469, %f466, %f467;
	// inline asm
	shfl.sync.bfly.b32	%f468, %f469, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f88, %f468, %f469;
	setp.ne.s32	%p74, %r22, 0;
	@%p74 bra 	BB0_69;

	add.s32 	%r203, %r174, 48;
	st.shared.f32 	[%r203], %f88;

BB0_69:
	bar.sync 	0;
	mul.f32 	%f472, %f9, %f77;
	st.shared.f32 	[%r15], %f472;
	bar.sync 	0;
	@!%p1 bra 	BB0_76;
	bra.uni 	BB0_70;

BB0_70:
	mov.f32 	%f1005, 0f00000000;
	setp.ge.s32	%p75, %r3, %r147;
	@%p75 bra 	BB0_72;

	ld.shared.f32 	%f1005, [%r15];

BB0_72:
	setp.lt.s32	%p76, %r263, 1;
	mov.u32 	%r234, %r28;
	mov.u32 	%r235, %r263;
	@%p76 bra 	BB0_74;

BB0_73:
	.pragma "nounroll";
	ld.shared.f32 	%f474, [%r234];
	add.f32 	%f1005, %f1005, %f474;
	add.s32 	%r234, %r234, -128;
	add.s32 	%r235, %r235, -1;
	setp.gt.s32	%p77, %r235, 0;
	@%p77 bra 	BB0_73;

BB0_74:
	// inline asm
	shfl.sync.bfly.b32	%f475, %f1005, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f478, %f1005, %f475;
	// inline asm
	shfl.sync.bfly.b32	%f477, %f478, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f480, %f478, %f477;
	// inline asm
	shfl.sync.bfly.b32	%f479, %f480, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f482, %f480, %f479;
	// inline asm
	shfl.sync.bfly.b32	%f481, %f482, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f484, %f482, %f481;
	// inline asm
	shfl.sync.bfly.b32	%f483, %f484, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f94, %f484, %f483;
	setp.ne.s32	%p78, %r2, 0;
	@%p78 bra 	BB0_76;

	st.shared.f32 	[%r12+56], %f94;

BB0_76:
	bar.sync 	0;
	ld.shared.f32 	%f485, [%r12+48];
	ld.shared.f32 	%f486, [%r12+28];
	mul.f32 	%f487, %f486, %f485;
	ld.shared.f32 	%f488, [%r12+56];
	mul.f32 	%f489, %f5, %f488;
	sub.f32 	%f490, %f487, %f489;
	add.f32 	%f491, %f490, %f490;
	ld.shared.f32 	%f492, [%r12+52];
	mul.f32 	%f493, %f5, %f492;
	ld.shared.f32 	%f494, [%r12+36];
	mul.f32 	%f495, %f494, %f485;
	sub.f32 	%f496, %f493, %f495;
	ld.shared.f32 	%f497, [%r12+16];
	fma.rn.f32 	%f498, %f491, %f497, %f496;
	ld.shared.f32 	%f499, [%r12+44];
	mul.f32 	%f500, %f499, %f498;
	fma.rn.f32 	%f501, %f12, %f497, %f500;
	add.f32 	%f502, %f494, %f494;
	mul.f32 	%f503, %f502, %f488;
	ld.shared.f32 	%f504, [%r12+40];
	mul.f32 	%f505, %f485, %f504;
	sub.f32 	%f506, %f503, %f505;
	mul.f32 	%f507, %f486, %f492;
	sub.f32 	%f508, %f506, %f507;
	ld.shared.f32 	%f509, [%r12+20];
	fma.rn.f32 	%f510, %f491, %f509, %f508;
	mul.f32 	%f511, %f499, %f510;
	fma.rn.f32 	%f95, %f9, %f501, %f511;
	mul.f32 	%f512, %f32, %f57;
	st.shared.f32 	[%r15], %f512;
	bar.sync 	0;
	@!%p1 bra 	BB0_83;
	bra.uni 	BB0_77;

BB0_77:
	mov.f32 	%f1007, 0f00000000;
	setp.ge.s32	%p79, %r3, %r147;
	@%p79 bra 	BB0_79;

	ld.shared.f32 	%f1007, [%r15];

BB0_79:
	setp.lt.s32	%p80, %r263, 1;
	mov.u32 	%r236, %r28;
	mov.u32 	%r237, %r263;
	@%p80 bra 	BB0_81;

BB0_80:
	.pragma "nounroll";
	ld.shared.f32 	%f514, [%r236];
	add.f32 	%f1007, %f1007, %f514;
	add.s32 	%r236, %r236, -128;
	add.s32 	%r237, %r237, -1;
	setp.gt.s32	%p81, %r237, 0;
	@%p81 bra 	BB0_80;

BB0_81:
	// inline asm
	shfl.sync.bfly.b32	%f515, %f1007, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f518, %f1007, %f515;
	// inline asm
	shfl.sync.bfly.b32	%f517, %f518, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f520, %f518, %f517;
	// inline asm
	shfl.sync.bfly.b32	%f519, %f520, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f522, %f520, %f519;
	// inline asm
	shfl.sync.bfly.b32	%f521, %f522, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f524, %f522, %f521;
	// inline asm
	shfl.sync.bfly.b32	%f523, %f524, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f101, %f524, %f523;
	setp.ne.s32	%p82, %r2, 0;
	@%p82 bra 	BB0_83;

	st.shared.f32 	[%r12+28], %f101;

BB0_83:
	bar.sync 	0;
	mul.f32 	%f525, %f32, %f76;
	st.shared.f32 	[%r15], %f525;
	bar.sync 	0;
	@!%p1 bra 	BB0_90;
	bra.uni 	BB0_84;

BB0_84:
	mov.f32 	%f1009, 0f00000000;
	setp.ge.s32	%p83, %r3, %r147;
	@%p83 bra 	BB0_86;

	ld.shared.f32 	%f1009, [%r15];

BB0_86:
	setp.lt.s32	%p84, %r263, 1;
	mov.u32 	%r238, %r28;
	mov.u32 	%r239, %r263;
	@%p84 bra 	BB0_88;

BB0_87:
	.pragma "nounroll";
	ld.shared.f32 	%f527, [%r238];
	add.f32 	%f1009, %f1009, %f527;
	add.s32 	%r238, %r238, -128;
	add.s32 	%r239, %r239, -1;
	setp.gt.s32	%p85, %r239, 0;
	@%p85 bra 	BB0_87;

BB0_88:
	// inline asm
	shfl.sync.bfly.b32	%f528, %f1009, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f531, %f1009, %f528;
	// inline asm
	shfl.sync.bfly.b32	%f530, %f531, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f533, %f531, %f530;
	// inline asm
	shfl.sync.bfly.b32	%f532, %f533, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f535, %f533, %f532;
	// inline asm
	shfl.sync.bfly.b32	%f534, %f535, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f537, %f535, %f534;
	// inline asm
	shfl.sync.bfly.b32	%f536, %f537, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f107, %f537, %f536;
	setp.ne.s32	%p86, %r2, 0;
	@%p86 bra 	BB0_90;

	st.shared.f32 	[%r12+32], %f107;

BB0_90:
	bar.sync 	0;
	mul.f32 	%f538, %f32, %f95;
	st.shared.f32 	[%r15], %f538;
	bar.sync 	0;
	@!%p1 bra 	BB0_97;
	bra.uni 	BB0_91;

BB0_91:
	mov.f32 	%f1011, 0f00000000;
	setp.ge.s32	%p87, %r3, %r147;
	@%p87 bra 	BB0_93;

	ld.shared.f32 	%f1011, [%r15];

BB0_93:
	setp.lt.s32	%p88, %r263, 1;
	mov.u32 	%r240, %r28;
	mov.u32 	%r241, %r263;
	@%p88 bra 	BB0_95;

BB0_94:
	.pragma "nounroll";
	ld.shared.f32 	%f540, [%r240];
	add.f32 	%f1011, %f1011, %f540;
	add.s32 	%r240, %r240, -128;
	add.s32 	%r241, %r241, -1;
	setp.gt.s32	%p89, %r241, 0;
	@%p89 bra 	BB0_94;

BB0_95:
	// inline asm
	shfl.sync.bfly.b32	%f541, %f1011, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f544, %f1011, %f541;
	// inline asm
	shfl.sync.bfly.b32	%f543, %f544, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f546, %f544, %f543;
	// inline asm
	shfl.sync.bfly.b32	%f545, %f546, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f548, %f546, %f545;
	// inline asm
	shfl.sync.bfly.b32	%f547, %f548, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f550, %f548, %f547;
	// inline asm
	shfl.sync.bfly.b32	%f549, %f550, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f113, %f550, %f549;
	setp.ne.s32	%p90, %r2, 0;
	@%p90 bra 	BB0_97;

	st.shared.f32 	[%r12+36], %f113;

BB0_97:
	bar.sync 	0;
	mul.f32 	%f551, %f57, %f57;
	st.shared.f32 	[%r15], %f551;
	bar.sync 	0;
	@!%p1 bra 	BB0_104;
	bra.uni 	BB0_98;

BB0_98:
	mov.f32 	%f1013, 0f00000000;
	setp.ge.s32	%p91, %r3, %r147;
	@%p91 bra 	BB0_100;

	ld.shared.f32 	%f1013, [%r15];

BB0_100:
	setp.lt.s32	%p92, %r263, 1;
	mov.u32 	%r242, %r28;
	mov.u32 	%r243, %r263;
	@%p92 bra 	BB0_102;

BB0_101:
	.pragma "nounroll";
	ld.shared.f32 	%f553, [%r242];
	add.f32 	%f1013, %f1013, %f553;
	add.s32 	%r242, %r242, -128;
	add.s32 	%r243, %r243, -1;
	setp.gt.s32	%p93, %r243, 0;
	@%p93 bra 	BB0_101;

BB0_102:
	// inline asm
	shfl.sync.bfly.b32	%f554, %f1013, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f557, %f1013, %f554;
	// inline asm
	shfl.sync.bfly.b32	%f556, %f557, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f559, %f557, %f556;
	// inline asm
	shfl.sync.bfly.b32	%f558, %f559, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f561, %f559, %f558;
	// inline asm
	shfl.sync.bfly.b32	%f560, %f561, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f563, %f561, %f560;
	// inline asm
	shfl.sync.bfly.b32	%f562, %f563, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f119, %f563, %f562;
	setp.ne.s32	%p94, %r2, 0;
	@%p94 bra 	BB0_104;

	st.shared.f32 	[%r12+40], %f119;

BB0_104:
	bar.sync 	0;
	mul.f32 	%f564, %f76, %f76;
	st.shared.f32 	[%r15], %f564;
	bar.sync 	0;
	@!%p1 bra 	BB0_111;
	bra.uni 	BB0_105;

BB0_105:
	mov.f32 	%f1015, 0f00000000;
	setp.ge.s32	%p95, %r3, %r147;
	@%p95 bra 	BB0_107;

	ld.shared.f32 	%f1015, [%r15];

BB0_107:
	setp.lt.s32	%p96, %r263, 1;
	mov.u32 	%r244, %r28;
	mov.u32 	%r245, %r263;
	@%p96 bra 	BB0_109;

BB0_108:
	.pragma "nounroll";
	ld.shared.f32 	%f566, [%r244];
	add.f32 	%f1015, %f1015, %f566;
	add.s32 	%r244, %r244, -128;
	add.s32 	%r245, %r245, -1;
	setp.gt.s32	%p97, %r245, 0;
	@%p97 bra 	BB0_108;

BB0_109:
	// inline asm
	shfl.sync.bfly.b32	%f567, %f1015, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f570, %f1015, %f567;
	// inline asm
	shfl.sync.bfly.b32	%f569, %f570, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f572, %f570, %f569;
	// inline asm
	shfl.sync.bfly.b32	%f571, %f572, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f574, %f572, %f571;
	// inline asm
	shfl.sync.bfly.b32	%f573, %f574, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f576, %f574, %f573;
	// inline asm
	shfl.sync.bfly.b32	%f575, %f576, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f125, %f576, %f575;
	setp.ne.s32	%p98, %r2, 0;
	@%p98 bra 	BB0_111;

	st.shared.f32 	[%r12+44], %f125;

BB0_111:
	bar.sync 	0;
	mul.f32 	%f577, %f95, %f95;
	st.shared.f32 	[%r15], %f577;
	bar.sync 	0;
	@!%p1 bra 	BB0_118;
	bra.uni 	BB0_112;

BB0_112:
	mov.f32 	%f1017, 0f00000000;
	setp.ge.s32	%p99, %r3, %r147;
	@%p99 bra 	BB0_114;

	ld.shared.f32 	%f1017, [%r15];

BB0_114:
	setp.lt.s32	%p100, %r263, 1;
	mov.u32 	%r246, %r28;
	mov.u32 	%r247, %r263;
	@%p100 bra 	BB0_116;

BB0_115:
	.pragma "nounroll";
	ld.shared.f32 	%f579, [%r246];
	add.f32 	%f1017, %f1017, %f579;
	add.s32 	%r246, %r246, -128;
	add.s32 	%r247, %r247, -1;
	setp.gt.s32	%p101, %r247, 0;
	@%p101 bra 	BB0_115;

BB0_116:
	// inline asm
	shfl.sync.bfly.b32	%f580, %f1017, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f583, %f1017, %f580;
	// inline asm
	shfl.sync.bfly.b32	%f582, %f583, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f585, %f583, %f582;
	// inline asm
	shfl.sync.bfly.b32	%f584, %f585, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f587, %f585, %f584;
	// inline asm
	shfl.sync.bfly.b32	%f586, %f587, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f589, %f587, %f586;
	// inline asm
	shfl.sync.bfly.b32	%f588, %f589, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f131, %f589, %f588;
	setp.ne.s32	%p102, %r2, 0;
	@%p102 bra 	BB0_118;

	st.shared.f32 	[%r12+48], %f131;

BB0_118:
	bar.sync 	0;
	mul.f32 	%f590, %f57, %f76;
	st.shared.f32 	[%r15], %f590;
	bar.sync 	0;
	@!%p1 bra 	BB0_125;
	bra.uni 	BB0_119;

BB0_119:
	mov.f32 	%f1019, 0f00000000;
	setp.ge.s32	%p103, %r3, %r147;
	@%p103 bra 	BB0_121;

	ld.shared.f32 	%f1019, [%r15];

BB0_121:
	setp.lt.s32	%p104, %r263, 1;
	mov.u32 	%r248, %r28;
	mov.u32 	%r249, %r263;
	@%p104 bra 	BB0_123;

BB0_122:
	.pragma "nounroll";
	ld.shared.f32 	%f592, [%r248];
	add.f32 	%f1019, %f1019, %f592;
	add.s32 	%r248, %r248, -128;
	add.s32 	%r249, %r249, -1;
	setp.gt.s32	%p105, %r249, 0;
	@%p105 bra 	BB0_122;

BB0_123:
	// inline asm
	shfl.sync.bfly.b32	%f593, %f1019, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f596, %f1019, %f593;
	// inline asm
	shfl.sync.bfly.b32	%f595, %f596, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f598, %f596, %f595;
	// inline asm
	shfl.sync.bfly.b32	%f597, %f598, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f600, %f598, %f597;
	// inline asm
	shfl.sync.bfly.b32	%f599, %f600, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f602, %f600, %f599;
	// inline asm
	shfl.sync.bfly.b32	%f601, %f602, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f137, %f602, %f601;
	setp.ne.s32	%p106, %r2, 0;
	@%p106 bra 	BB0_125;

	st.shared.f32 	[%r12+52], %f137;

BB0_125:
	bar.sync 	0;
	mul.f32 	%f603, %f57, %f95;
	st.shared.f32 	[%r15], %f603;
	bar.sync 	0;
	@!%p1 bra 	BB0_132;
	bra.uni 	BB0_126;

BB0_126:
	mov.f32 	%f1021, 0f00000000;
	setp.ge.s32	%p107, %r3, %r147;
	@%p107 bra 	BB0_128;

	ld.shared.f32 	%f1021, [%r15];

BB0_128:
	setp.lt.s32	%p108, %r263, 1;
	mov.u32 	%r250, %r28;
	mov.u32 	%r251, %r263;
	@%p108 bra 	BB0_130;

BB0_129:
	.pragma "nounroll";
	ld.shared.f32 	%f605, [%r250];
	add.f32 	%f1021, %f1021, %f605;
	add.s32 	%r250, %r250, -128;
	add.s32 	%r251, %r251, -1;
	setp.gt.s32	%p109, %r251, 0;
	@%p109 bra 	BB0_129;

BB0_130:
	// inline asm
	shfl.sync.bfly.b32	%f606, %f1021, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f609, %f1021, %f606;
	// inline asm
	shfl.sync.bfly.b32	%f608, %f609, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f611, %f609, %f608;
	// inline asm
	shfl.sync.bfly.b32	%f610, %f611, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f613, %f611, %f610;
	// inline asm
	shfl.sync.bfly.b32	%f612, %f613, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f615, %f613, %f612;
	// inline asm
	shfl.sync.bfly.b32	%f614, %f615, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f143, %f615, %f614;
	setp.ne.s32	%p110, %r2, 0;
	@%p110 bra 	BB0_132;

	st.shared.f32 	[%r12+56], %f143;

BB0_132:
	bar.sync 	0;
	mul.f32 	%f616, %f76, %f95;
	st.shared.f32 	[%r15], %f616;
	bar.sync 	0;
	@!%p1 bra 	BB0_139;
	bra.uni 	BB0_133;

BB0_133:
	mov.f32 	%f1023, 0f00000000;
	setp.ge.s32	%p111, %r3, %r147;
	@%p111 bra 	BB0_135;

	ld.shared.f32 	%f1023, [%r15];

BB0_135:
	setp.lt.s32	%p112, %r263, 1;
	mov.u32 	%r252, %r28;
	mov.u32 	%r253, %r263;
	@%p112 bra 	BB0_137;

BB0_136:
	.pragma "nounroll";
	ld.shared.f32 	%f618, [%r252];
	add.f32 	%f1023, %f1023, %f618;
	add.s32 	%r252, %r252, -128;
	add.s32 	%r253, %r253, -1;
	setp.gt.s32	%p113, %r253, 0;
	@%p113 bra 	BB0_136;

BB0_137:
	// inline asm
	shfl.sync.bfly.b32	%f619, %f1023, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f622, %f1023, %f619;
	// inline asm
	shfl.sync.bfly.b32	%f621, %f622, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f624, %f622, %f621;
	// inline asm
	shfl.sync.bfly.b32	%f623, %f624, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f626, %f624, %f623;
	// inline asm
	shfl.sync.bfly.b32	%f625, %f626, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f628, %f626, %f625;
	// inline asm
	shfl.sync.bfly.b32	%f627, %f628, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f149, %f628, %f627;
	setp.ne.s32	%p114, %r2, 0;
	@%p114 bra 	BB0_139;

	st.shared.f32 	[%r12+60], %f149;

BB0_139:
	bar.sync 	0;
	ld.shared.f32 	%f150, [%r12+24];
	abs.f32 	%f629, %f150;
	setp.gtu.f32	%p115, %f629, 0f7F800000;
	@%p115 bra 	BB0_242;

	setp.lt.f32	%p116, %f150, %f245;
	@%p116 bra 	BB0_240;

	ld.shared.f32 	%f151, [%r24];
	setp.lt.s32	%p186, %r3, 4;
	bar.sync 	0;
	@!%p186 bra 	BB0_150;
	bra.uni 	BB0_142;

BB0_142:
	setp.eq.s32	%p117, %r25, 0;
	add.f32 	%f630, %f1033, 0f3F800000;
	ld.shared.f32 	%f631, [%r12+40];
	mul.f32 	%f152, %f630, %f631;
	ld.shared.f32 	%f632, [%r12+44];
	mul.f32 	%f153, %f630, %f632;
	ld.shared.f32 	%f633, [%r12+48];
	mul.f32 	%f154, %f630, %f633;
	ld.shared.f32 	%f155, [%r12+52];
	ld.shared.f32 	%f156, [%r12+56];
	ld.shared.f32 	%f157, [%r12+60];
	@%p117 bra 	BB0_146;
	bra.uni 	BB0_143;

BB0_146:
	setp.eq.s32	%p119, %r26, 0;
	mul.f32 	%f162, %f154, %f155;
	mul.f32 	%f163, %f153, %f156;
	@%p119 bra 	BB0_148;
	bra.uni 	BB0_147;

BB0_148:
	mul.f32 	%f668, %f152, %f153;
	add.f32 	%f669, %f155, %f155;
	mul.f32 	%f670, %f669, %f156;
	mul.f32 	%f671, %f670, %f157;
	fma.rn.f32 	%f672, %f668, %f154, %f671;
	mul.f32 	%f673, %f155, %f162;
	sub.f32 	%f674, %f672, %f673;
	mul.f32 	%f675, %f156, %f163;
	sub.f32 	%f676, %f674, %f675;
	mul.f32 	%f677, %f152, %f157;
	mul.f32 	%f678, %f157, %f677;
	sub.f32 	%f679, %f676, %f678;
	rcp.rn.f32 	%f1024, %f679;
	bra.uni 	BB0_149;

BB0_143:
	setp.eq.s32	%p118, %r26, 0;
	ld.shared.f32 	%f158, [%r12+28];
	mul.f32 	%f634, %f155, %f156;
	mul.f32 	%f635, %f152, %f157;
	sub.f32 	%f159, %f634, %f635;
	@%p118 bra 	BB0_145;
	bra.uni 	BB0_144;

BB0_145:
	mul.f32 	%f646, %f156, %f157;
	mul.f32 	%f647, %f154, %f155;
	sub.f32 	%f648, %f646, %f647;
	mul.f32 	%f649, %f156, %f156;
	mul.f32 	%f650, %f152, %f154;
	sub.f32 	%f651, %f650, %f649;
	ld.shared.f32 	%f652, [%r12+32];
	mul.f32 	%f653, %f651, %f652;
	fma.rn.f32 	%f654, %f648, %f158, %f653;
	ld.shared.f32 	%f655, [%r12+36];
	fma.rn.f32 	%f1024, %f159, %f655, %f654;
	bra.uni 	BB0_149;

BB0_147:
	mul.f32 	%f656, %f157, %f157;
	mul.f32 	%f657, %f153, %f154;
	sub.f32 	%f658, %f657, %f656;
	ld.shared.f32 	%f659, [%r12+28];
	mul.f32 	%f660, %f156, %f157;
	sub.f32 	%f661, %f660, %f162;
	ld.shared.f32 	%f662, [%r12+32];
	mul.f32 	%f663, %f661, %f662;
	fma.rn.f32 	%f664, %f658, %f659, %f663;
	mul.f32 	%f665, %f155, %f157;
	sub.f32 	%f666, %f665, %f163;
	ld.shared.f32 	%f667, [%r12+36];
	fma.rn.f32 	%f1024, %f666, %f667, %f664;
	bra.uni 	BB0_149;

BB0_144:
	mul.f32 	%f636, %f155, %f157;
	mul.f32 	%f637, %f153, %f156;
	sub.f32 	%f638, %f636, %f637;
	ld.shared.f32 	%f639, [%r12+32];
	mul.f32 	%f640, %f159, %f639;
	fma.rn.f32 	%f641, %f638, %f158, %f640;
	mul.f32 	%f642, %f155, %f155;
	mul.f32 	%f643, %f152, %f153;
	sub.f32 	%f644, %f643, %f642;
	ld.shared.f32 	%f645, [%r12+36];
	fma.rn.f32 	%f1024, %f644, %f645, %f641;

BB0_149:
	mov.b32 	 %r186, %f1024;
	mov.u32 	%r187, 31;
	mov.u32 	%r188, 0;
	mov.u32 	%r189, 15;
	shfl.sync.idx.b32 	%r190, %r186, %r188, %r187, %r189;
	mov.b32 	 %f680, %r190;
	mul.f32 	%f681, %f1024, %f680;
	st.shared.f32 	[%r11+64], %f681;

BB0_150:
	bar.sync 	0;
	setp.eq.s32	%p121, %r3, 1;
	@%p121 bra 	BB0_155;

	setp.eq.s32	%p122, %r3, 2;
	@%p122 bra 	BB0_154;
	bra.uni 	BB0_152;

BB0_154:
	ld.shared.f32 	%f687, [%r12+72];
	add.f32 	%f688, %f151, %f687;
	min.f32 	%f689, %f688, %f4;
	mov.f32 	%f690, 0f00000000;
	max.f32 	%f691, %f690, %f689;
	st.shared.f32 	[%r12+8], %f691;
	bra.uni 	BB0_156;

BB0_155:
	ld.shared.f32 	%f692, [%r12+68];
	add.f32 	%f693, %f151, %f692;
	min.f32 	%f694, %f693, %f3;
	mov.f32 	%f695, 0f00000000;
	max.f32 	%f696, %f695, %f694;
	st.shared.f32 	[%r12+4], %f696;
	bra.uni 	BB0_156;

BB0_152:
	setp.ne.s32	%p123, %r3, 3;
	@%p123 bra 	BB0_156;

	ld.shared.f32 	%f682, [%r12+76];
	add.f32 	%f683, %f151, %f682;
	min.f32 	%f684, %f683, %f6;
	mov.f32 	%f685, 0f3F000000;
	max.f32 	%f686, %f685, %f684;
	st.shared.f32 	[%r12+12], %f686;

BB0_156:
	bar.sync 	0;
	ld.shared.f32 	%f697, [%r12+12];
	rcp.rn.f32 	%f698, %f697;
	ld.shared.f32 	%f699, [%r12+4];
	sub.f32 	%f700, %f2, %f699;
	mul.f32 	%f701, %f698, %f700;
	ld.shared.f32 	%f702, [%r12+8];
	sub.f32 	%f703, %f1, %f702;
	mul.f32 	%f704, %f698, %f703;
	mul.f32 	%f705, %f704, %f704;
	fma.rn.f32 	%f706, %f701, %f701, %f705;
	mul.f32 	%f707, %f706, 0fBF38AA3B;
	ex2.approx.f32 	%f167, %f707;
	st.shared.f32 	[%r15], %f167;
	bar.sync 	0;
	@!%p1 bra 	BB0_169;
	bra.uni 	BB0_157;

BB0_157:
	mov.f32 	%f1029, 0f00000000;
	setp.ge.s32	%p124, %r3, %r147;
	mov.f32 	%f1030, %f1029;
	@%p124 bra 	BB0_159;

	ld.global.f32 	%f1030, [%rd4];

BB0_159:
	@%p124 bra 	BB0_161;

	ld.shared.f32 	%f1029, [%r15];

BB0_161:
	mul.f32 	%f1028, %f1029, %f1029;
	mul.f32 	%f1027, %f1030, %f1029;
	setp.lt.s32	%p126, %r263, 1;
	mov.u32 	%r254, %r28;
	mov.u64 	%rd43, %rd5;
	mov.u32 	%r255, %r263;
	@%p126 bra 	BB0_163;

BB0_162:
	.pragma "nounroll";
	ld.shared.f32 	%f710, [%r254];
	add.f32 	%f1029, %f1029, %f710;
	fma.rn.f32 	%f1028, %f710, %f710, %f1028;
	ld.global.f32 	%f711, [%rd43];
	add.f32 	%f1030, %f1030, %f711;
	fma.rn.f32 	%f1027, %f711, %f710, %f1027;
	add.s64 	%rd43, %rd43, -128;
	add.s32 	%r254, %r254, -128;
	add.s32 	%r255, %r255, -1;
	setp.gt.s32	%p127, %r255, 0;
	@%p127 bra 	BB0_162;

BB0_163:
	// inline asm
	shfl.sync.bfly.b32	%f712, %f1029, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f730, %f1029, %f712;
	// inline asm
	shfl.sync.bfly.b32	%f714, %f1030, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f731, %f1030, %f714;
	setp.eq.s32	%p128, %r18, 0;
	selp.f32	%f721, %f730, %f731, %p128;
	// inline asm
	shfl.sync.bfly.b32	%f716, %f1028, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f732, %f1028, %f716;
	// inline asm
	shfl.sync.bfly.b32	%f718, %f1027, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f733, %f1027, %f718;
	selp.f32	%f723, %f732, %f733, %p128;
	// inline asm
	shfl.sync.bfly.b32	%f720, %f721, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f734, %f721, %f720;
	// inline asm
	shfl.sync.bfly.b32	%f722, %f723, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f735, %f723, %f722;
	setp.eq.s32	%p129, %r19, 0;
	selp.f32	%f725, %f734, %f735, %p129;
	// inline asm
	shfl.sync.bfly.b32	%f724, %f725, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f727, %f724, %f725;
	// inline asm
	shfl.sync.bfly.b32	%f726, %f727, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f729, %f726, %f727;
	// inline asm
	shfl.sync.bfly.b32	%f728, %f729, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f186, %f728, %f729;
	setp.ne.s32	%p130, %r20, 0;
	@%p130 bra 	BB0_165;

	add.s32 	%r204, %r169, 28;
	st.shared.f32 	[%r204], %f186;

BB0_165:
	bar.warp.sync 	16843009;
	setp.eq.s32	%p131, %r2, 0;
	@%p131 bra 	BB0_168;
	bra.uni 	BB0_166;

BB0_168:
	ld.shared.f32 	%f749, [%r12+40];
	mul.f32 	%f750, %f5, %f749;
	ld.shared.f32 	%f751, [%r12+28];
	ld.shared.f32 	%f752, [%r12+36];
	mul.f32 	%f753, %f752, %f751;
	sub.f32 	%f754, %f750, %f753;
	ld.shared.f32 	%f755, [%r12+32];
	mul.f32 	%f756, %f5, %f755;
	mul.f32 	%f757, %f751, %f751;
	sub.f32 	%f758, %f756, %f757;
	rcp.rn.f32 	%f759, %f758;
	st.shared.f32 	[%r12+44], %f759;
	mul.f32 	%f760, %f754, %f759;
	max.f32 	%f762, %f251, %f760;
	st.shared.f32 	[%r12+16], %f762;
	bra.uni 	BB0_169;

BB0_166:
	setp.ne.s32	%p132, %r2, 8;
	@%p132 bra 	BB0_169;

	ld.shared.f32 	%f736, [%r12+32];
	ld.shared.f32 	%f737, [%r12+36];
	mul.f32 	%f738, %f737, %f736;
	ld.shared.f32 	%f739, [%r12+28];
	ld.shared.f32 	%f740, [%r12+40];
	mul.f32 	%f741, %f740, %f739;
	sub.f32 	%f742, %f738, %f741;
	mul.f32 	%f743, %f5, %f736;
	mul.f32 	%f744, %f739, %f739;
	sub.f32 	%f745, %f743, %f744;
	div.rn.f32 	%f746, %f742, %f745;
	mov.f32 	%f747, 0f00000000;
	max.f32 	%f748, %f747, %f746;
	st.shared.f32 	[%r12+20], %f748;

BB0_169:
	bar.sync 	0;
	ld.shared.f32 	%f763, [%r12+16];
	ld.shared.f32 	%f764, [%r12+20];
	fma.rn.f32 	%f765, %f167, %f763, %f764;
	ld.global.f32 	%f766, [%rd4];
	sub.f32 	%f767, %f766, %f765;
	mul.f32 	%f768, %f767, %f767;
	st.shared.f32 	[%r15], %f768;
	bar.sync 	0;
	@!%p1 bra 	BB0_176;
	bra.uni 	BB0_170;

BB0_170:
	mov.f32 	%f1032, 0f00000000;
	setp.ge.s32	%p133, %r3, %r147;
	@%p133 bra 	BB0_172;

	ld.shared.f32 	%f1032, [%r15];

BB0_172:
	setp.lt.s32	%p134, %r263, 1;
	mov.u32 	%r256, %r28;
	mov.u32 	%r257, %r263;
	@%p134 bra 	BB0_174;

BB0_173:
	.pragma "nounroll";
	ld.shared.f32 	%f770, [%r256];
	add.f32 	%f1032, %f1032, %f770;
	add.s32 	%r256, %r256, -128;
	add.s32 	%r257, %r257, -1;
	setp.gt.s32	%p135, %r257, 0;
	@%p135 bra 	BB0_173;

BB0_174:
	// inline asm
	shfl.sync.bfly.b32	%f771, %f1032, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f774, %f1032, %f771;
	// inline asm
	shfl.sync.bfly.b32	%f773, %f774, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f776, %f774, %f773;
	// inline asm
	shfl.sync.bfly.b32	%f775, %f776, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f778, %f776, %f775;
	// inline asm
	shfl.sync.bfly.b32	%f777, %f778, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f780, %f778, %f777;
	// inline asm
	shfl.sync.bfly.b32	%f779, %f780, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f192, %f780, %f779;
	setp.ne.s32	%p136, %r2, 0;
	@%p136 bra 	BB0_176;

	st.shared.f32 	[%r12+24], %f192;

BB0_176:
	setp.eq.s32	%p187, %r3, 6;
	bar.sync 	0;
	@!%p187 bra 	BB0_178;
	bra.uni 	BB0_177;

BB0_177:
	st.shared.f32 	[%r12+64], %f151;

BB0_178:
	bar.sync 	0;
	ld.shared.f32 	%f781, [%r12+24];
	ld.shared.f32 	%f782, [%r12+64];
	setp.gt.f32	%p137, %f782, %f781;
	mul.f32 	%f783, %f1033, 0f3DCCCCCD;
	selp.f32	%f1033, %f783, %f1033, %p137;
	bra.uni 	BB0_179;

BB0_239:
	st.shared.f32 	[%r12+64], %f151;

BB0_179:
	mov.pred 	%p195, 0;
	setp.gt.u32	%p139, %r27, 2;
	@%p139 bra 	BB0_181;

	ld.shared.f32 	%f784, [%r11+64];
	abs.f32 	%f785, %f784;
	setp.lt.f32	%p195, %f785, %f247;

BB0_181:
	selp.u32	%r125, 1, 0, %p195;
	{ 
	.reg .pred 	%p1; 
	setp.ne.u32 	%p1, %r125, 0; 
	bar.red.popc.u32 	%r126, 0, %p1; 
	}
	setp.gt.s32	%p140, %r126, 2;
	ld.shared.f32 	%f195, [%r12+24];
	ld.shared.f32 	%f196, [%r12+64];
	setp.geu.f32	%p141, %f196, %f195;
	or.pred  	%p142, %p140, %p141;
	@%p142 bra 	BB0_183;

	setp.lt.f32	%p143, %f1033, 0f461C4000;
	@%p143 bra 	BB0_201;
	bra.uni 	BB0_183;

BB0_201:
	setp.gt.u32	%p157, %r27, 14;
	@%p157 bra 	BB0_203;

	st.shared.f32 	[%r11], %f151;

BB0_203:
	mul.f32 	%f1033, %f1033, 0f41200000;
	setp.lt.s32	%p193, %r3, 4;
	bar.sync 	0;
	@!%p193 bra 	BB0_212;
	bra.uni 	BB0_204;

BB0_204:
	setp.eq.s32	%p158, %r25, 0;
	add.f32 	%f790, %f1033, 0f3F800000;
	ld.shared.f32 	%f791, [%r12+40];
	mul.f32 	%f198, %f790, %f791;
	ld.shared.f32 	%f792, [%r12+44];
	mul.f32 	%f199, %f790, %f792;
	ld.shared.f32 	%f793, [%r12+48];
	mul.f32 	%f200, %f790, %f793;
	ld.shared.f32 	%f201, [%r12+52];
	ld.shared.f32 	%f202, [%r12+56];
	ld.shared.f32 	%f203, [%r12+60];
	@%p158 bra 	BB0_208;
	bra.uni 	BB0_205;

BB0_208:
	setp.eq.s32	%p160, %r26, 0;
	mul.f32 	%f208, %f200, %f201;
	mul.f32 	%f209, %f199, %f202;
	@%p160 bra 	BB0_210;
	bra.uni 	BB0_209;

BB0_210:
	mul.f32 	%f828, %f198, %f199;
	add.f32 	%f829, %f201, %f201;
	mul.f32 	%f830, %f829, %f202;
	mul.f32 	%f831, %f830, %f203;
	fma.rn.f32 	%f832, %f828, %f200, %f831;
	mul.f32 	%f833, %f201, %f208;
	sub.f32 	%f834, %f832, %f833;
	mul.f32 	%f835, %f202, %f209;
	sub.f32 	%f836, %f834, %f835;
	mul.f32 	%f837, %f198, %f203;
	mul.f32 	%f838, %f203, %f837;
	sub.f32 	%f839, %f836, %f838;
	rcp.rn.f32 	%f1034, %f839;
	bra.uni 	BB0_211;

BB0_205:
	setp.eq.s32	%p159, %r26, 0;
	ld.shared.f32 	%f204, [%r12+28];
	mul.f32 	%f794, %f201, %f202;
	mul.f32 	%f795, %f198, %f203;
	sub.f32 	%f205, %f794, %f795;
	@%p159 bra 	BB0_207;
	bra.uni 	BB0_206;

BB0_207:
	mul.f32 	%f806, %f202, %f203;
	mul.f32 	%f807, %f200, %f201;
	sub.f32 	%f808, %f806, %f807;
	mul.f32 	%f809, %f202, %f202;
	mul.f32 	%f810, %f198, %f200;
	sub.f32 	%f811, %f810, %f809;
	ld.shared.f32 	%f812, [%r12+32];
	mul.f32 	%f813, %f811, %f812;
	fma.rn.f32 	%f814, %f808, %f204, %f813;
	ld.shared.f32 	%f815, [%r12+36];
	fma.rn.f32 	%f1034, %f205, %f815, %f814;
	bra.uni 	BB0_211;

BB0_209:
	mul.f32 	%f816, %f203, %f203;
	mul.f32 	%f817, %f199, %f200;
	sub.f32 	%f818, %f817, %f816;
	ld.shared.f32 	%f819, [%r12+28];
	mul.f32 	%f820, %f202, %f203;
	sub.f32 	%f821, %f820, %f208;
	ld.shared.f32 	%f822, [%r12+32];
	mul.f32 	%f823, %f821, %f822;
	fma.rn.f32 	%f824, %f818, %f819, %f823;
	mul.f32 	%f825, %f201, %f203;
	sub.f32 	%f826, %f825, %f209;
	ld.shared.f32 	%f827, [%r12+36];
	fma.rn.f32 	%f1034, %f826, %f827, %f824;
	bra.uni 	BB0_211;

BB0_206:
	mul.f32 	%f796, %f201, %f203;
	mul.f32 	%f797, %f199, %f202;
	sub.f32 	%f798, %f796, %f797;
	ld.shared.f32 	%f799, [%r12+32];
	mul.f32 	%f800, %f205, %f799;
	fma.rn.f32 	%f801, %f798, %f204, %f800;
	mul.f32 	%f802, %f201, %f201;
	mul.f32 	%f803, %f198, %f199;
	sub.f32 	%f804, %f803, %f802;
	ld.shared.f32 	%f805, [%r12+36];
	fma.rn.f32 	%f1034, %f804, %f805, %f801;

BB0_211:
	mov.b32 	 %r191, %f1034;
	mov.u32 	%r192, 31;
	mov.u32 	%r193, 0;
	mov.u32 	%r194, 15;
	shfl.sync.idx.b32 	%r195, %r191, %r193, %r192, %r194;
	mov.b32 	 %f840, %r195;
	mul.f32 	%f841, %f1034, %f840;
	st.shared.f32 	[%r11+64], %f841;

BB0_212:
	setp.eq.s32	%p194, %r3, 1;
	bar.sync 	0;
	@%p194 bra 	BB0_217;

	setp.eq.s32	%p163, %r3, 2;
	@%p163 bra 	BB0_216;
	bra.uni 	BB0_214;

BB0_216:
	ld.shared.f32 	%f847, [%r12+72];
	add.f32 	%f848, %f151, %f847;
	min.f32 	%f849, %f848, %f4;
	max.f32 	%f851, %f251, %f849;
	st.shared.f32 	[%r12+8], %f851;
	bra.uni 	BB0_218;

BB0_217:
	ld.shared.f32 	%f852, [%r12+68];
	add.f32 	%f853, %f151, %f852;
	min.f32 	%f854, %f853, %f3;
	max.f32 	%f856, %f251, %f854;
	st.shared.f32 	[%r12+4], %f856;
	bra.uni 	BB0_218;

BB0_214:
	setp.ne.s32	%p164, %r3, 3;
	@%p164 bra 	BB0_218;

	ld.shared.f32 	%f842, [%r12+76];
	add.f32 	%f843, %f151, %f842;
	min.f32 	%f844, %f843, %f6;
	mov.f32 	%f845, 0f3F000000;
	max.f32 	%f846, %f845, %f844;
	st.shared.f32 	[%r12+12], %f846;

BB0_218:
	bar.sync 	0;
	ld.shared.f32 	%f857, [%r12+12];
	rcp.rn.f32 	%f858, %f857;
	ld.shared.f32 	%f859, [%r12+4];
	sub.f32 	%f860, %f2, %f859;
	mul.f32 	%f861, %f858, %f860;
	ld.shared.f32 	%f862, [%r12+8];
	sub.f32 	%f863, %f1, %f862;
	mul.f32 	%f864, %f858, %f863;
	mul.f32 	%f865, %f864, %f864;
	fma.rn.f32 	%f866, %f861, %f861, %f865;
	mul.f32 	%f867, %f866, 0fBF38AA3B;
	ex2.approx.f32 	%f213, %f867;
	st.shared.f32 	[%r15], %f213;
	bar.sync 	0;
	@!%p1 bra 	BB0_231;
	bra.uni 	BB0_219;

BB0_219:
	mov.f32 	%f1039, 0f00000000;
	setp.ge.s32	%p165, %r3, %r147;
	mov.f32 	%f1040, %f1039;
	@%p165 bra 	BB0_221;

	ld.global.f32 	%f1040, [%rd4];

BB0_221:
	@%p165 bra 	BB0_223;

	ld.shared.f32 	%f1039, [%r15];

BB0_223:
	mul.f32 	%f1038, %f1039, %f1039;
	mul.f32 	%f1037, %f1040, %f1039;
	setp.lt.s32	%p167, %r263, 1;
	mov.u32 	%r258, %r28;
	mov.u64 	%rd44, %rd5;
	mov.u32 	%r259, %r263;
	@%p167 bra 	BB0_225;

BB0_224:
	.pragma "nounroll";
	ld.shared.f32 	%f870, [%r258];
	add.f32 	%f1039, %f1039, %f870;
	fma.rn.f32 	%f1038, %f870, %f870, %f1038;
	ld.global.f32 	%f871, [%rd44];
	add.f32 	%f1040, %f1040, %f871;
	fma.rn.f32 	%f1037, %f871, %f870, %f1037;
	add.s64 	%rd44, %rd44, -128;
	add.s32 	%r258, %r258, -128;
	add.s32 	%r259, %r259, -1;
	setp.gt.s32	%p168, %r259, 0;
	@%p168 bra 	BB0_224;

BB0_225:
	// inline asm
	shfl.sync.bfly.b32	%f872, %f1039, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f890, %f1039, %f872;
	// inline asm
	shfl.sync.bfly.b32	%f874, %f1040, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f891, %f1040, %f874;
	setp.eq.s32	%p169, %r18, 0;
	selp.f32	%f881, %f890, %f891, %p169;
	// inline asm
	shfl.sync.bfly.b32	%f876, %f1038, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f892, %f1038, %f876;
	// inline asm
	shfl.sync.bfly.b32	%f878, %f1037, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f893, %f1037, %f878;
	selp.f32	%f883, %f892, %f893, %p169;
	// inline asm
	shfl.sync.bfly.b32	%f880, %f881, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f894, %f881, %f880;
	// inline asm
	shfl.sync.bfly.b32	%f882, %f883, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f895, %f883, %f882;
	setp.eq.s32	%p170, %r19, 0;
	selp.f32	%f885, %f894, %f895, %p170;
	// inline asm
	shfl.sync.bfly.b32	%f884, %f885, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f887, %f884, %f885;
	// inline asm
	shfl.sync.bfly.b32	%f886, %f887, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f889, %f886, %f887;
	// inline asm
	shfl.sync.bfly.b32	%f888, %f889, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f232, %f888, %f889;
	setp.ne.s32	%p171, %r20, 0;
	@%p171 bra 	BB0_227;

	add.s32 	%r205, %r169, 28;
	st.shared.f32 	[%r205], %f232;

BB0_227:
	bar.warp.sync 	16843009;
	setp.eq.s32	%p172, %r2, 0;
	@%p172 bra 	BB0_230;
	bra.uni 	BB0_228;

BB0_230:
	ld.shared.f32 	%f909, [%r12+40];
	mul.f32 	%f910, %f5, %f909;
	ld.shared.f32 	%f911, [%r12+28];
	ld.shared.f32 	%f912, [%r12+36];
	mul.f32 	%f913, %f912, %f911;
	sub.f32 	%f914, %f910, %f913;
	ld.shared.f32 	%f915, [%r12+32];
	mul.f32 	%f916, %f5, %f915;
	mul.f32 	%f917, %f911, %f911;
	sub.f32 	%f918, %f916, %f917;
	rcp.rn.f32 	%f919, %f918;
	st.shared.f32 	[%r12+44], %f919;
	mul.f32 	%f920, %f914, %f919;
	max.f32 	%f922, %f251, %f920;
	st.shared.f32 	[%r12+16], %f922;
	bra.uni 	BB0_231;

BB0_228:
	setp.ne.s32	%p173, %r2, 8;
	@%p173 bra 	BB0_231;

	ld.shared.f32 	%f896, [%r12+32];
	ld.shared.f32 	%f897, [%r12+36];
	mul.f32 	%f898, %f897, %f896;
	ld.shared.f32 	%f899, [%r12+28];
	ld.shared.f32 	%f900, [%r12+40];
	mul.f32 	%f901, %f900, %f899;
	sub.f32 	%f902, %f898, %f901;
	mul.f32 	%f903, %f5, %f896;
	mul.f32 	%f904, %f899, %f899;
	sub.f32 	%f905, %f903, %f904;
	div.rn.f32 	%f906, %f902, %f905;
	mov.f32 	%f907, 0f00000000;
	max.f32 	%f908, %f907, %f906;
	st.shared.f32 	[%r12+20], %f908;

BB0_231:
	bar.sync 	0;
	ld.shared.f32 	%f923, [%r12+16];
	ld.shared.f32 	%f924, [%r12+20];
	fma.rn.f32 	%f925, %f213, %f923, %f924;
	ld.global.f32 	%f926, [%rd4];
	sub.f32 	%f927, %f926, %f925;
	mul.f32 	%f928, %f927, %f927;
	st.shared.f32 	[%r15], %f928;
	bar.sync 	0;
	@!%p1 bra 	BB0_238;
	bra.uni 	BB0_232;

BB0_232:
	mov.f32 	%f1042, 0f00000000;
	setp.ge.s32	%p174, %r3, %r147;
	@%p174 bra 	BB0_234;

	ld.shared.f32 	%f1042, [%r15];

BB0_234:
	setp.lt.s32	%p175, %r263, 1;
	mov.u32 	%r260, %r28;
	mov.u32 	%r261, %r263;
	@%p175 bra 	BB0_236;

BB0_235:
	.pragma "nounroll";
	ld.shared.f32 	%f930, [%r260];
	add.f32 	%f1042, %f1042, %f930;
	add.s32 	%r260, %r260, -128;
	add.s32 	%r261, %r261, -1;
	setp.gt.s32	%p176, %r261, 0;
	@%p176 bra 	BB0_235;

BB0_236:
	// inline asm
	shfl.sync.bfly.b32	%f931, %f1042, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f934, %f1042, %f931;
	// inline asm
	shfl.sync.bfly.b32	%f933, %f934, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f936, %f934, %f933;
	// inline asm
	shfl.sync.bfly.b32	%f935, %f936, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f938, %f936, %f935;
	// inline asm
	shfl.sync.bfly.b32	%f937, %f938, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f940, %f938, %f937;
	// inline asm
	shfl.sync.bfly.b32	%f939, %f940, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f238, %f940, %f939;
	setp.ne.s32	%p177, %r2, 0;
	@%p177 bra 	BB0_238;

	st.shared.f32 	[%r12+24], %f238;

BB0_238:
	setp.eq.s32	%p185, %r3, 6;
	bar.sync 	0;
	@!%p185 bra 	BB0_179;
	bra.uni 	BB0_239;

BB0_183:
	setp.lt.f32	%p144, %f196, %f195;
	@%p144 bra 	BB0_197;

	abs.f32 	%f786, %f195;
	setp.gtu.f32	%p145, %f786, 0f7F800000;
	@%p145 bra 	BB0_197;

	setp.lt.f32	%p146, %f195, %f245;
	@%p146 bra 	BB0_195;

	mul.f32 	%f787, %f7, %f196;
	setp.lt.f32	%p147, %f787, %f195;
	@%p147 bra 	BB0_193;

	mov.pred 	%p196, 0;
	@%p139 bra 	BB0_189;

	ld.shared.f32 	%f788, [%r11+64];
	abs.f32 	%f789, %f788;
	setp.lt.f32	%p196, %f789, %f247;

BB0_189:
	selp.u32	%r127, 1, 0, %p196;
	{ 
	.reg .pred 	%p1; 
	setp.ne.u32 	%p1, %r127, 0; 
	bar.red.popc.u32 	%r128, 0, %p1; 
	}
	setp.eq.s32	%p150, %r128, 3;
	@%p150 bra 	BB0_191;

	ld.shared.u32 	%r219, [%r12];
	setp.gt.s32	%p151, %r219, 0;
	@%p151 bra 	BB0_6;
	bra.uni 	BB0_244;

BB0_197:
	setp.eq.s32	%p155, %r3, 0;
	@%p155 bra 	BB0_200;

	setp.gt.s32	%p156, %r3, 15;
	@%p156 bra 	BB0_244;

	st.shared.f32 	[%r11], %f151;
	bra.uni 	BB0_244;

BB0_242:
	setp.ne.s32	%p189, %r3, 0;
	@%p189 bra 	BB0_244;

	mov.u16 	%rs6, -4;
	st.shared.u16 	[%r12+2], %rs6;
	bra.uni 	BB0_244;

BB0_240:
	setp.ne.s32	%p188, %r3, 0;
	@%p188 bra 	BB0_244;

	mov.u16 	%rs5, -1;
	st.shared.u16 	[%r12+2], %rs5;
	bra.uni 	BB0_244;

BB0_195:
	setp.ne.s32	%p192, %r3, 0;
	@%p192 bra 	BB0_244;

	mov.u16 	%rs3, -1;
	st.shared.u16 	[%r12+2], %rs3;
	bra.uni 	BB0_244;

BB0_193:
	setp.ne.s32	%p191, %r3, 0;
	@%p191 bra 	BB0_244;

	mov.u16 	%rs2, -2;
	st.shared.u16 	[%r12+2], %rs2;
	bra.uni 	BB0_244;

BB0_191:
	setp.ne.s32	%p190, %r3, 0;
	@%p190 bra 	BB0_244;

	mov.u16 	%rs1, -3;
	st.shared.u16 	[%r12+2], %rs1;
	bra.uni 	BB0_244;

BB0_200:
	mov.u16 	%rs4, -4;
	st.shared.u16 	[%r12+2], %rs4;

BB0_244:
	mov.u32 	%r206, %ntid.y;
	add.s32 	%r140, %r206, -1;
	bar.sync 	0;
	ld.shared.f32 	%f941, [%r12+12];
	rcp.rn.f32 	%f942, %f941;
	ld.shared.f32 	%f943, [%r12+4];
	sub.f32 	%f944, %f2, %f943;
	mul.f32 	%f945, %f942, %f944;
	ld.shared.f32 	%f946, [%r12+8];
	sub.f32 	%f947, %f1, %f946;
	mul.f32 	%f948, %f942, %f947;
	mul.f32 	%f949, %f948, %f948;
	fma.rn.f32 	%f950, %f945, %f945, %f949;
	mul.f32 	%f951, %f950, 0fBF38AA3B;
	ex2.approx.f32 	%f952, %f951;
	ld.shared.f32 	%f953, [%r12+16];
	ld.shared.f32 	%f954, [%r12+20];
	fma.rn.f32 	%f955, %f953, %f952, %f954;
	ld.global.f32 	%f956, [%rd4];
	sub.f32 	%f957, %f956, %f955;
	mul.f32 	%f958, %f957, %f957;
	abs.f32 	%f959, %f955;
	mov.f32 	%f960, 0f3F800000;
	max.f32 	%f961, %f960, %f959;
	div.rn.f32 	%f962, %f958, %f961;
	st.shared.f32 	[%r15], %f962;
	bar.sync 	0;
	setp.ne.s32	%p180, %r263, %r140;
	@%p180 bra 	BB0_252;

	mov.f32 	%f1045, 0f00000000;
	setp.ge.s32	%p181, %r3, %r147;
	@%p181 bra 	BB0_247;

	ld.shared.f32 	%f1045, [%r15];

BB0_247:
	setp.lt.s32	%p182, %r263, 1;
	@%p182 bra 	BB0_250;

	add.s32 	%r216, %r147, 31;
	and.b32  	%r215, %r216, -32;
	mov.u32 	%r214, %tid.z;
	mad.lo.s32 	%r213, %r214, %r215, %r3;
	shl.b32 	%r212, %r213, 2;
	mov.u32 	%r211, share;
	add.s32 	%r199, %r212, %r211;
	add.s32 	%r262, %r199, -128;

BB0_249:
	.pragma "nounroll";
	ld.shared.f32 	%f964, [%r262];
	add.f32 	%f1045, %f1045, %f964;
	add.s32 	%r262, %r262, -128;
	add.s32 	%r263, %r263, -1;
	setp.gt.s32	%p183, %r263, 0;
	@%p183 bra 	BB0_249;

BB0_250:
	// inline asm
	shfl.sync.bfly.b32	%f965, %f1045, 16, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f968, %f1045, %f965;
	// inline asm
	shfl.sync.bfly.b32	%f967, %f968, 8, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f970, %f968, %f967;
	// inline asm
	shfl.sync.bfly.b32	%f969, %f970, 4, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f972, %f970, %f969;
	// inline asm
	shfl.sync.bfly.b32	%f971, %f972, 2, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f974, %f972, %f971;
	// inline asm
	shfl.sync.bfly.b32	%f973, %f974, 1, 31, 0xFFFFFFFF;
	// inline asm
	add.f32 	%f244, %f974, %f973;
	setp.ne.s32	%p184, %r2, 0;
	@%p184 bra 	BB0_252;

	st.shared.f32 	[%r12+24], %f244;

BB0_252:
	setp.lt.s32	%p30, %r3, 7;
	bar.sync 	0;
	cvt.rn.f32.s32	%f975, %r147;
	ld.shared.f32 	%f976, [%r12+24];
	div.rn.f32 	%f977, %f976, %f975;
	st.shared.f32 	[%r12+24], %f977;
	@!%p30 bra 	BB0_254;
	bra.uni 	BB0_253;

BB0_253:
	ld.param.u64 	%rd38, [_Z13Fit2DGaussianPKfP10Parametersfffiii_param_1];
	mov.u32 	%r210, %tid.z;
	mov.u32 	%r209, %ntid.z;
	mov.u32 	%r208, %ctaid.x;
	mad.lo.s32 	%r207, %r208, %r209, %r210;
	mul.wide.s32 	%rd37, %r207, 28;
	cvta.to.global.u64 	%rd36, %rd38;
	mul.wide.s32 	%rd35, %r3, 4;
	add.s64 	%rd34, %rd36, %rd37;
	add.s64 	%rd33, %rd34, %rd35;
	ld.shared.f32 	%f978, [%r11];
	st.global.f32 	[%rd33], %f978;

BB0_254:
	ret;
}




==> anc/Fit2DG/makeLVdll.m <==
function makeLVdll(file,varargin)
% MAKELVDLL builds a CUDA LabVIEW function library on Microsoft Windows platforms.
%
% MAKELVDLL(file)
%    Build the function library whose description matches the file name.
%    The description and version information is stored in version.mat.
%
% MAKELVDLL(file,flags)
%    Build the function library with particular options:
%
%    a) Architecture flags: 'win32' or 'win64'
%    b) Generate debug code: 'debug'

% Least-squares fitting of Gaussian spots on GPUs for LabVIEW and MATLAB.
% Copyright (C) 2019, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
%  This program is free software: you can redistribute it and/or modify
%  it under the terms of the GNU General Public License as published by
%  the Free Software Foundation, either version 3 of the License, or
%  (at your option) any later version.
% 
%  This program is distributed in the hope that it will be useful,
%  but WITHOUT ANY WARRANTY; without even the implied warranty of
%  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%  GNU General Public License for more details.
% 
%  You should have received a copy of the GNU General Public License
%  along with this program.  If not, see <https://www.gnu.org/licenses/>.
%
[path,file,ext]=fileparts(file);
arch=computer('arch');
debug='';
for n=1:nargin-1
   switch lower(varargin{n})
      case 'debug'
         debug=' --debug';
      case {'win32','win64'}
         arch=varargin{n};
      otherwise
         warning('Unknown flag "%s" ignored.',varargin{n});
   end
end

% Look for the library in the version information.
%
load('version.mat','files','product');
file=fullfile(path,file);
m=find(strncmp([file '.'],{files.FileName},numel(file)+1));
if numel(m) > 1
   m=m(strcmp([file ext],{files(m).FileName}));    % architectur-specific build
end
if ~isscalar(m)
   warning('makeLVdll:file','Have no or conflicting information on "%s%s".',file,ext);
end
name=files(m).FileName;
delete('*.obj');

% Create the version information resource if required.
% 
if ~exist([file '.res'],'file')
   files(m)=versioninfo(files(m),product);
   save('version.mat','files','product');
   if system(['"C:\Program Files (x86)\Windows Kits\10\bin\10.0.17763.0\x64\rc.exe" /D _UNICODE /D UNICODE /l"0x0409" /nologo /r "' file '.rc"'])
      error('cudamake:resource','Could not compile the resources of "%s".',name);
   end
end

% Compile the C and CUDA sources and build the library.
%
files=sprintf(' "%s"',files(m).Files{:},[file '.res']);
system(['nvcc' files debug ' --options-file=nvcc' arch(4:5) '.ini --output-file="' file arch(4:5) '.dll"']);

% Delete all temporary files except the information resource.
%
delete('*.obj','vc*.pdb',[file '*.exp'],[file '*.lib']);
if isempty(debug)
   delete('*.pdb');
end


function f=versioninfo(f,p)
% Create a version information resource and increment the build number.
% 
% f      File information
%  .FileDescription     Description
%  .FileName            Name of MEX-function
%  .FileVersion         File version [major,minor,patch,build]
% 
% p      Product information
%  .ProductName         Product name
%  .ProductVersion      Product version [major,minor,patch,build]
% 
%        Common information
%  .Comments
%  .CompanyName
%  .LegalCopyright
%  .LegalTrademarks
% 
n=fieldnames(f);
for m=1:numel(n)
   v=f.(n{m});
   if numel(v)
      p.(n{m})=v;
   end
end
[path,file,ext]=fileparts(p.FileName);
p.InternalName=file;
p.OriginalFilename=[file ext];
h=fopen([fullfile(path,file) '.rc'],'w');
if h < 0
   error(['Could not create the version resource for "' file ext '".']);
end
p=rmfield(p,'FileName');
p=rmfield(p,'Files');
fprintf(h,'1 VERSIONINFO\n');
fprintf(h,' FILEOS 4\n');        % VOS__WINDOWS32 (VOS__WINDOWS64 == 4?)
fprintf(h,' FILETYPE 2\n');      % VFT_DLL
fprintf(h,' FILESUBTYPE 0\n');
fprintf(h,' FILEFLAGS 0\n');
fprintf(h,' FILEFLAGSMASK 0\n');
fprintf(h,' FILEVERSION %d,%d,%d,%d\n',p.FileVersion);
fprintf(h,' PRODUCTVERSION %d,%d,%d,%d\n',p.ProductVersion);
fprintf(h,'BEGIN\n BLOCK "StringFileInfo"\n BEGIN\n  BLOCK "040904b0"\n  BEGIN\n');
n=sort(fieldnames(p));
p.FileVersion=sprintf('%d.%d.%d.%d',p.FileVersion);
p.ProductVersion=sprintf('%d.%d.%d.%d',p.ProductVersion);
for m=1:numel(n)
   fprintf(h,'   VALUE "%s","%s"\n',n{m},p.(n{m}));
end
fprintf(h,'  END\n END\n BLOCK "VarFileInfo"\n BEGIN\n  VALUE "Translation",0x0409,0\n END\nEND\n');
fclose(h);
f.FileVersion(4)=f.FileVersion(4)+1;


==> anc/Fit2DG/makeMLptx.m <==
function makeMLptx(file,options,maxnreg)
% MAKEMLPTX builds a CUDA MATLAB kernel on Microsoft Windows platforms.
%
% MAKEMLPTX(file,options)
%    Build the MATLAB kernel (PTX file) from the CUDA code in the file.
%    Pass the additional options (none) to the CUDA compiler NVCC.
%
% MAKEMLPTX(file,options,maxnreg)
%    Optimize the PTX code and set an upper limit of registers per thread.

% Least-squares fitting of Gaussian spots on GPUs for LabVIEW and MATLAB.
% Copyright (C) 2019, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
%  This program is free software: you can redistribute it and/or modify
%  it under the terms of the GNU General Public License as published by
%  the Free Software Foundation, either version 3 of the License, or
%  (at your option) any later version.
% 
%  This program is distributed in the hope that it will be useful,
%  but WITHOUT ANY WARRANTY; without even the implied warranty of
%  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%  GNU General Public License for more details.
% 
%  You should have received a copy of the GNU General Public License
%  along with this program.  If not, see <https://www.gnu.org/licenses/>.
%
if nargin < 2
   options='';
end
arch=computer('arch');
[path,name,ext]=fileparts(file);
if strcmpi(ext,'.cu')
   name=fullfile(path,[name '.ptx']);
   system(['nvcc "' file '" --ptx --output-file="' name '" --options-file="nvcc' arch(4:5) '.ini" ' options]);
   if nargin > 2
      optimize(name,maxnreg);
   end
else
   error('compile:type','%s is not a CUDA source.',file);
end


function optimize(file,maxnreg)
% Minimize the register usage in CUDA PTX assembler code.
%
% OPTIMIZE(file)
%    Read the CUDA PTX assembler file and optimize the register usage by
%    removing unused optional predicates from warp shuffle instructions.
%
% OPTIMIZE(file,maxnreg)
%    Set an upper limit of registers used per thread.
%
fid=fopen(file,'r');
ptx=fread(fid,[1 inf],'*char');
fclose(fid);
[mc,nc]=regexp(ptx,'\|%p\d+');
use=true(size(ptx));
for r=numel(mc):-1:1
   use(mc(r):nc(r))=~isequal(mc(r),regexp(ptx,[ptx(1+mc(r):nc(r)) '\D'])-1);
end
ptx=ptx(use);

% Limit the number of registers per thread.
%
if nargin > 1 && isscalar(maxnreg)
   [~,m]=regexp(ptx,'.visible .entry _[^)]+)');
   for m=reshape(m(end:-1:1),1,[])
      ptx=sprintf('%s .maxnreg %d%s',ptx(1:m),maxnreg,ptx(m+1:end));
   end
end

% Save the optimized code.
%
fid=fopen(file,'w');
fwrite(fid,ptx,'char');
fclose(fid);


==> anc/Fit2DG/nvcc32.ini <==
--compiler-bindir="C:\Program Files (x86)\Microsoft Visual Studio\2017\Professional\VC\Tools\MSVC\14.16.27023\bin\Hostx86\x86"
--gpu-architecture=compute_30
--gpu-code=sm_30
--machine=32
--optimize=2
--shared
--include-path="C:\Program Files (x86)\National Instruments\LabVIEW 2017\cintools"
--library-path="C:\Program Files (x86)\National Instruments\LabVIEW 2017\cintools"
--library=labview,kernel32,user32
--linker-options="/dll /machine:x86 /subsystem:windows"


==> anc/Fit2DG/nvcc64.ini <==
--compiler-bindir="C:\Program Files (x86)\Microsoft Visual Studio\2017\Professional\VC\Tools\MSVC\14.16.27023\bin\Hostx64\x64"
--gpu-architecture=compute_61
--gpu-code=sm_61
--machine=64
--optimize=2
--shared
--include-path="C:\Program Files\National Instruments\LabVIEW 2017\cintools"
--library-path="C:\Program Files\National Instruments\LabVIEW 2017\cintools"
--library=labview,kernel32,user32
--linker-options="/dll /machine:x64 /subsystem:windows"


==> anc/GPUfit/Documentation.url <==
[{000214A0-0000-0000-C000-000000000046}]
Prop3=19,11
[InternetShortcut]
IDList=
URL=https://gpufit.readthedocs.io/en/latest/?badge=latest


==> anc/GPUfit/EstimatorID.m <==
% ESTIMATORID enumerates the estimator functions.
%
% ESTIMATORID properties:
%    LSE       - Least-squares estimator
%    MLE       - Maximum-likelihood estimator

% MIT License
%
% Copyright (c) 2017 Mark Bates, Adrian Przybylski, Björn Thiel, and Jan Keller-Findeisen
%
% Copyright (c) 2020, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
classdef EstimatorID
   properties(Constant = true)
      LSE = 0;
      MLE = 1;
   end
end


==> anc/GPUfit/ModelID.m <==
% MODELID enumerates the point spread function (PSF) models.
%
% MODELID properties:
%    Gauss1D            - 1D Gaussian PSF
%    Gauss2D            - Cylindrical 2D Gaussian PSF
%    Gauss2Delliptic    - Elliptical 2D Gaussian PSF
%    Gauss2Drotated     - Rotated elliptical 2D Gaussian PSF
%    Cauchy2Delliptic   - Elliptical 2D Cauchy PSF
%    FletcherPowell     - Helical Fletcher-Powell PSF
%    BrownDennis        - Brown-Dennis PSF

% MIT License
%
% Copyright (c) 2017 Mark Bates, Adrian Przybylski, Björn Thiel, and Jan Keller-Findeisen
%
% Copyright (c) 2020, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
classdef ModelID
   properties(Constant = true)
      Gauss1D = 0;
      Gauss2D = 1;
      Gauss2Delliptic = 2;
      Gauss2Drotated = 3;
      Cauchy2Delliptic = 4;
%       Linear1D = 5;
      FletcherPowell = 6;
      BrownDennis = 7;
   end
end


==> anc/GPUfit/StateID.m <==
% STATEID enumerates the fit states.
%
% STATEID properties:
%    Converged          - The fit converged, tolerance is satisfied, the
%                         maximum number of iterations is not exceeded.
%    MaxIteration       - Maximum number of iterations exceeded.
%    SingularHessian    - During the Gauss-Jordan elimination the Hessian
%                         matrix is indicated as singular.
%    NegCurvatureMLE    - Non-positive curve values have been detected while
%                         using MLE (requires only positive curvature).
%    GPUnotReady        - State not read from GPU Memory.

% MIT License
%
% Copyright (c) 2017 Mark Bates, Adrian Przybylski, Björn Thiel, and Jan Keller-Findeisen
%
% Copyright (c) 2020, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
classdef StateID
   properties(Constant = true)
      Converged = 0;
      MaxIteration = 1;
      SingularHessian = 2;
      NegCurvatureMLE = 3;
      GPUnotReady = 4;
   end
end


==> anc/GPUfit/cudaAvailable.m <==
function [gpu,id]=cudaAvailable(float)
% Tests for the availability of a suitable CUDA graphics processor.
%
% gpu=cudaAvailable
%    Returns true if a CUDA-capable GPU is available for single and double
%    precision calculations.
%
% gpu=cudaAvailable(true)
%    Returns true if a CUDA-capable GPU is available for single precision
%    calculations.
%
% [gpu,id]=cudaAvailable(...)
%    Get the indices of the CUDA-capable GPU devices.

% Copyright (c) 2020, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
try
   gpu=parallel.gpu.GPUDevice.isAvailable(1:parallel.gpu.GPUDevice.count);
   if ~nargin || ~any(float)
      for n=reshape(find(gpu),1,[])
         dev=parallel.gpu.GPUDevice.getDevice(n);
         gpu(n)=dev.SupportsDouble;
      end
   end
   id=find(gpu);
   gpu=any(gpu);
catch
   gpu=false;
   id=[];
end


==> anc/GPUfit/gpufit.m <==
function [parameters,states,Chi,iterations]=gpufit(data,weights,model,parameters,tolerance,iterations,fit,estimator,user)
% GPUFIT fits a set of images to a point spread function (PSF) model.
%
% [parameters,states,Chi,iterations]=GPUFIT(data,weights,model,parameters)
%    Refine the model parameters by matching the measured image data with the
%    PSF model. Weights define the relative importance of data points (empty:
%    non-weighted fit). The PSF model is a ModelID identificator.
%
%    For each fit, return the state (see StateID), the residual error Chi² and
%    the number of performed iterations.
%
% [...]=GPUFIT(...,tolerance,iterations,fit,estimator,user)
%    Specify the fit tolerance (default: 1e-4), the maximum number of iterations
%    (default: 25), the parameters to fit (true; default) or keep (false), the
%    fit estimator (default: EstimatorID.LSE) and additional user information.
%
% Caution: GPUFIT uses zero-based (x,y) coordinates.
%
% See also: EstimatorID, ModelID, StateID.

% MIT License
%
% Copyright (c) 2017 Mark Bates, Adrian Przybylski, Björn Thiel, and Jan Keller-Findeisen
%
% Copyright (c) 2020, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
persistent xpufit;
if isempty(xpufit)
    if cudaAvailable(true)
       xpufit=@gpufitmex;
    else
       xpufit=@cpufitmex;
    end
end
if nargin < 4
   error('gpufit:syntax','Not enough parameters.');
end
if ~isempty(weights) && ~isequal(size(data),size(weights))
   error('gpufit:dimensions','Invalid dimensions of weights.');
end
if isrow(parameters)
   parameters=parameters.';
elseif ndims(parameters) > ndims(data)
   error('gpufit:dimensions','Invalid dimensions of initial parameters.');
end
if nargin < 5 || ~isscalar(tolerance)
   tolerance=1e-4;
end
if nargin < 6 || ~isscalar(iterations)
   iterations=25;
end
fits=size(data,3);
[M,N]=size(parameters);
if N == 1
   parameters=parameters(:,ones(1,fits));
elseif N ~= fits
   error('gpufit:dimensions','Invalid dimensions of initial parameters.');
end
if nargin < 7 || isempty(fit)
   fit=true(M,1);
elseif numel(fit) < M
   fit(M)=false;
end
fit=reshape(fit(1:M),M,1);
if nargin < 8 || ~isscalar(estimator)
   estimator=EstimatorID.LSE;
end
if nargin < 9
   user=[];
end
data=reshape(data,[],fits);
weights=reshape(weights,[],fits);
info=whos('user');
[parameters,states,Chi,iterations]=xpufit(single(data),single(weights),fits,size(data,1),single(tolerance),int32(iterations),estimator,single(parameters),int32(fit),model,M,user,info.bytes);
parameters=reshape(parameters,M,fits);


==> anc/benchmark.m <==
function [time1,fit1,condition,references,time2,fit2,status]=benchmark(signal,background,fits,X,Y,both)
% BENCHMARK measures the performance of 2D Gaussian fits on the GPU.
%
% [time1,fit1,condition,references]=BENCHMARK(signal,background,fits,X,Y)
%    Elapsed time for fitting fits (default: 10k) 2D Gaussian profiles with the
%    total signal and background counts. The Gaussian profiles are X pixels wide
%    (default: 16) and Y pixels tall (default: X).
%
% [time1,fit1,condition,references,time2,fit2,status]=BENCHMARK(signal,fits,X,Y,true)
%    Compare the performance to the established gpufit algorithm.

% Least-squares fitting of Gaussian spots on GPUs for LabVIEW and MATLAB.
% Copyright (C) 2020, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
%  This program is free software: you can redistribute it and/or modify
%  it under the terms of the GNU General Public License as published by
%  the Free Software Foundation, either version 3 of the License, or
%  (at your option) any later version.
% 
%  This program is distributed in the hope that it will be useful,
%  but WITHOUT ANY WARRANTY; without even the implied warranty of
%  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%  GNU General Public License for more details.
% 
%  You should have received a copy of the GNU General Public License
%  along with this program.  If not, see <https://www.gnu.org/licenses/>.
%
if nargin < 1 || ~isscalar(signal)
   signal=100;
end
if nargin < 2 || ~isscalar(background)
   background=signal/10;
end
if nargin < 3 || ~isscalar(fits)
   fits=10000;
end
if nargin < 4 || ~isscalar(X)
   X=16;
end
if nargin < 5 || ~isscalar(Y)
   Y=X;
end
tolerance=1e-4;
iterations=20;

%% Gaussian profiles.
%
x=(X-1)/2+X/20*randn(1,1,fits,'single');
y=(Y-1)/2+Y/20*randn(1,1,fits,'single');
sigma=1+rand(1,1,fits,'single');
alpha=signal/2/pi./sigma.^2;
beta=single(background/X/Y) + zeros(1,1,fits,'single');
images=alpha.*exp(-0.5./sigma.^2.*((0:X-1)'-x).^2 - 0.5./sigma.^2.*((0:Y-1)-y).^2) + beta;
if signal < 500
   images=poissrnd(images);
elseif signal < 1e5
   images=round(max(0,images + sqrt(images).*randn(size(images))));
else
   signal=0;
end
references=squeeze([iterations+zeros(1,1,fits,'single');x;y;sigma;alpha;beta;zeros(1,1,fits,'single')]);
[~,~,initial]=Fit2DGaussian(images,[],0);
initial(1,:)=iterations;
runs=min(200,ceil(10000/fits));

%% Fit the profiles.
%
tic;
for run=1:runs
   [fit1,condition]=Fit2DGaussian(images,initial,iterations,signal/3,1e-6,tolerance);
   fit1=gather(fit1);
   condition=gather(condition);
   fit1(1,:)=iterations - fit1(1,:);
end
time1=toc/runs;
if nargout > 4 || (nargin > 5 && any(both))
    tic;
    for run=1:runs
       [fit2,status,Chi,iterations2]=gpufit(images,[],ModelID.Gauss2D,[initial(5,:);initial(2:3,:)-1;initial([4 6],:)],tolerance,iterations);
       fit2=[single(iterations2);fit2([2:4 1 5],:);Chi];
    end
    time2=toc/runs;
end


==> anc/compare.m <==
% Least-squares fitting of Gaussian spots on GPUs for LabVIEW and MATLAB.
% Copyright (C) 2020, Marcel Leutenegger <marcel.leutenegger@alumni.epfl.ch>
% Max Planck Institute for Biophysical Chemistry, NanoBiophotonics
% Am Faßberg 11, 37077 Göttingen, Germany
%
%  This program is free software: you can redistribute it and/or modify
%  it under the terms of the GNU General Public License as published by
%  the Free Software Foundation, either version 3 of the License, or
%  (at your option) any later version.
% 
%  This program is distributed in the hope that it will be useful,
%  but WITHOUT ANY WARRANTY; without even the implied warranty of
%  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
%  GNU General Public License for more details.
% 
%  You should have received a copy of the GNU General Public License
%  along with this program.  If not, see <https://www.gnu.org/licenses/>.
%
%% Set paths to the fitting tools.
%
addpath(fullfile(cd,'Fit2DG'),fullfile(cd,'GPUfit'));
benchmark(400,40,100,16,16,true);
close('all');

%% Measure the accuracy of the GPU fits.
%
%  Background counts := number of pixels
%
clear;
XY=7:2:11;
signals=[160;400;1000];
points=XY.^2;
M=numel(signals);
N=numel(XY);
time1=zeros(M,N);
time2=zeros(M,N);
fprintf('\nFit accuracy:   0%%');
fits=100000;
done=0;
fit1=cell(M,N);
fit2=cell(M,N);
references=cell(M,N);
for m=1:M
   for n=1:N
      [time1(m,n),fit1{m,n},~,references{m,n},time2(m,n),fit2{m,n}]=benchmark(signals(m),points(n),fits,XY(n),XY(n),true);
      done=done + 1;
      fprintf('\b\b\b\b%3.0f%%',100*done/M/N);
   end
end
fprintf('\n');
save('Fit accuracy.mat','time*','fit*','points','references','signals');

%% Inspect the results.
%
close('all');
XY=sqrt(points);
[M,N]=size(references);
for m=1:M
   for n=1:N
      name=sprintf('%d signal and %d background counts (%d×%d pixels)',signals(m),points(n),XY(n),XY(n));
      fig=plotAccuracy(fit1{m,n},fit2{m,n},references{m,n});
      title(get(fig,'CurrentAxes'),name,'Position',[-2.3 0.2 0]);
      set(fig,'Name',name);
      drawnow;
      saveas(fig,['Errors.' name '.emf']);
   end
end

%% Benchmark and compare the GPU fits.
%
clear;
fits=10.^(1:4)';
XY=4:32;
points=XY.^2;
M=numel(fits);
N=numel(XY);
time1=zeros(M,N);
time2=zeros(M,N);
fprintf('\nBenchmarking:   0%%');
runs=min(200,ceil(10000./fits)).*fits;
iter=sum(runs)*sum(points);
done=0;
for m=1:M
   for n=1:N
      [time1(m,n),fit1,condition,references,time2(m,n),fit2,status]=benchmark(400,40,fits(m),XY(n),XY(n),true);
      done=done + runs(m)*points(n);
      fprintf('\b\b\b\b%3.0f%%',100*done/iter);
   end
end
fprintf('\n');
save('Benchmarks Quadro P600.mat','time*','fit*','points','condition','references','status');

%% Reload and plot results.
%
load('Benchmarks Quadro K600.mat');
[fig,axe]=getFigureHandle('Compare performance');
drawLines(points,time2./time1,axe,'NorthEast');
set(axe,'YLim',[1 31],'YScale','lin','YTick',[1 2:2:30]);
ylabel(axe,'Gpufit time [Fit2DGaussian time]');
saveas(fig,'CompareK600.emf');

[fig,axe]=getFigureHandle('Throughput');
drawLines(points,points.*fits./time1,axe,'SouthEast');
ylabel(axe,'Fit2DGaussian throughput [pixels/second]');
saveas(fig,'PixelsK600.emf');

%% Reload and plot results.
%
load('Benchmarks Quadro P600.mat');
[fig,axe]=getFigureHandle('Compare performance');
drawLines(points,time2./time1,axe,'NorthEast');
set(axe,'YScale','lin');
ylabel(axe,'Gpufit time [Fit2DGaussian time]');
saveas(fig,'CompareP600.emf');

[fig,axe]=getFigureHandle('Performance');
drawLines(points,fits./time1,axe,'NorthEast');
ylabel(axe,'Fit2DGaussian throughput [fits/second]');
saveas(fig,'FitsP600.emf');

[fig,axe]=getFigureHandle('Throughput');
drawLines(points,points.*fits./time1,axe,'SouthEast');
ylabel(axe,'Fit2DGaussian throughput [pixels/second]');
saveas(fig,'PixelsP600.emf');

[fig,axe]=getFigureHandle('Time');
drawLines(points,time1,axe,'NorthWest');
ylabel(axe,'Fit2DGaussian time [seconds]');
saveas(fig,'TimeP600.emf');

%% Compare fits at 400 signal and 40 background counts.
%
[time1,fit1,condition,references,time2,fit2,status]=benchmark(400,40,100000,9,9,true);
save('Errors400-40.mat','time*','fit*','points','condition','references','status');
saveas(plotStopConditions(condition),'Conditions400-40.emf');
saveas(plotIterations(fit1(1,:),fit2(1,:)),'Iterations400-40.emf');
saveas(plotAccuracy(fit1,fit2,references),'Errors400-40.emf');
saveas(plotErrorDistributions(fit1,fit2,references),'Fits400-40.emf');
fprintf('Time Gpufit:Fit2DGaussian = %.1f\n',time2/time1);

%% Compare fits at 1600 signal and 40 background counts.
%
[time1,fit1,condition,references,time2,fit2,status]=benchmark(1600,40,100000,9,9,true);
save('Errors1600-40.mat','time*','fit*','points','condition','references','status');
saveas(plotStopConditions(condition),'Conditions1600-40.emf');
saveas(plotIterations(fit1(1,:),fit2(1,:)),'Iterations1600-40.emf');
saveas(plotAccuracy(fit1,fit2,references),'Errors1600-40.emf');
fprintf('Time Gpufit:Fit2DGaussian = %.1f\n',time2/time1);

%% Compare fits at 1600 signal and no background counts.
%
[time1,fit1,condition,references,time2,fit2,status]=benchmark(1600,0,100000,9,9,true);
save('Errors1600-0.mat','time*','fit*','points','condition','references','status');
saveas(plotStopConditions(condition),'Conditions1600-0.emf');
saveas(plotIterations(fit1(1,:),fit2(1,:)),'Iterations1600-0.emf');
saveas(plotAccuracy(fit1,fit2,references),'Errors1600-0.emf');
fprintf('Time Gpufit:Fit2DGaussian = %.1f\n',time2/time1);

%% Display or create a figure with given name.
%
function [fig,axe]=getFigureHandle(name,width)
fig=findobj(get(0,'Children'),'flat','Name',name);
if isempty(fig)
   fig=figure('Name',name,'NumberTitle','off');
else
   fig=figure(fig(1));
   delete(get(fig,'Children'));
end
if nargin > 1 && isscalar(width)
   pos=get(fig,'Position');
   pos(3)=width;
   set(fig,'Position',pos);
end
axe=axes('Box','on','FontSize',12,'Parent',fig,'TickDir','out');
hold(axe,'on');
end

%% Draw the lines and apply markers.
%
%  pixels   Number of pixels
%  values   Measurements
%  axe      Axes handle
%  loc      Legend location
%
function drawLines(pixels,values,axe,loc)
obj=line(sqrt(pixels).',values.','LineWidth',1,'Marker','s','MarkerFaceColor','white','Parent',axe);
set(obj(1),'Marker','.','MarkerSize',10);
set(obj(2),'Marker','d','MarkerSize',4);
set(obj(3),'Marker','o','MarkerSize',5);
legend(obj,'10','100','1k','10k','Location',loc);
set(axe,'XLim',[4 32],'XTick',4:4:32,'YScale','log');
xlabel(axe,'Width and height [pixels]');
end

%% Compare the shaping parameter accuracies.
%
%  Correct any negative sigmas by Gpufit.
%
function fig=plotAccuracy(fit1,fit2,references)
err=abs(cat(3,fit1(2:4,:)-references(2:4,:),[fit2(2:3,:);abs(fit2(4,:))]-references(2:4,:)))./references(4,:);
stats=[0.5 0.5 0;0 0 1]*[squeeze(median(err,2)) squeeze(mean(err,2)) squeeze(std(err,[],2))];
fprintf('Fit2DGaussian  \t%.4f\t%.4f ± %.4f\t%.4f\t%.4f ± %.4f\nGpufit(Gauss2D)\t%.4f\t%.4f ± %.4f\t%.4f\t%.4f ± %.4f\n',stats([1 5 9 2 6 10 3 7 11 4 8 12]));
err=reshape(err,[],2);
err=max(eps,log10(err)+6);
counts=accumarray(ceil(20*err),1);
[y,x]=size(counts);
x=(0.5:x)/20 - 6;
y=(0.5:y)/20 - 6;
ticks=[reshape(log10(1:9)'+(-5:-1),1,[]) 0];
labels={'10^{-5}','10^{-4}','10^{-3}','10^{-2}','10^{-1}','10^0'};
labels(2:9,:)={''};
labels=labels(1:numel(ticks));
[fig,axe]=getFigureHandle('Center accuracy',500);
imagesc(x,y,log10(counts));
line([-6 0],[-6 0],'Parent',axe);
set(fig,'Colormap',flipud(gray(256)));
set(axe,'CLim',[-1 4],'DataAspectRatio',[1 1 1],'Layer','top','XLim',[-5 0],'XTick',ticks,'XTickLabels',labels,'YLim',[-5 0],'YTick',ticks,'YTickLabels',labels,'YScale','lin');
xlabel(axe,'Gpufit errors [\sigma_{true}]');
ylabel(axe,'Fit2DGaussian errors [\sigma_{true}]');
ticks=[reshape(log10(1:9)'+(0:3),1,[]) 4];
labels={'10^0','10^1','10^2','10^3','10^4'};
labels(2:9,:)={''};
labels=labels(1:numel(ticks));
col=colorbar(axe,'FontSize',axe.FontSize,'TickDirection','out','Ticks',ticks,'TickLabels',labels,'Limits',[0 4]);
set(col.Label,'FontSize',axe.XLabel.FontSize,'String','Shaping parameters');
end

%% Compare the shaping parameter accuracies.
%
%  Correct any negative sigmas by Gpufit.
%
function fig=plotErrorDistributions(fit1,fit2,references)
errors=abs(cat(3,fit1(2:4,:)-references(2:4,:),[fit2(2:3,:);abs(fit2(4,:))]-references(2:4,:)))./references(4,:);
errors=permute(errors,[2 1 3]);
counts=zeros(500,3,2);
for n=1:6
   bin=max(1,ceil(1000*errors(:,n)));
   counts(:,n)=accumarray(bin(bin <= 500),1,[500 1]);
end
deltas=cumsum(counts(:,:,1)-counts(:,:,2));
errors=(0.5:500)'/1000;
[fig,axe]=getFigureHandle('Accuracy',350);
set(axe,'XLim',[0 0.35],'XTick',0:0.05:0.5,'YLim',[-100 700],'YTick',-100:100:700);
legend(line(errors,deltas,'LineWidth',1,'Parent',axe),'|x - x_{true}|','|y - y_{true}|','|\sigma - \sigma_{true}|');
xlabel(axe,'Absolute error [\sigma_{true}]');
ylabel(axe,'Cumulative fits Fit2DGaussian - Gpufit');
end

%% Summarize the stop conditions of Fit2DGaussian.
%
function fig=plotStopConditions(condition)
[fig,axe]=getFigureHandle('Fit2DGaussian stop conditions',400);
bar(0:5,accumarray(1-condition',1,[6 1]),'Parent',axe);
% set(axe,'XTick',0:5,'XLim',[-0.5 5.5],'XTickLabel',{'MaxIteration','MaxError','MinDelta','MinStep','NotConverged','InvalidCall'},'XTickLabelRotation',15);
set(axe,'XTick',0:5,'XLim',[-0.5 4.5],'XTickLabel',{'MaxIteration','MaxError','MinDelta','MinStep','NotConverged','InvalidCall'},'XTickLabelRotation',15);
limit=max(get(axe,'YLim'));
if limit > 1000
   limit=ceil(log10(limit));
   set(axe,'YScale','log','YLim',[0.8 ceil(10^limit)],'YTick',ceil(10.^(0:limit)));
end
ylabel(axe,'Fits');
end

%% Compare the number of iterations.
%
function fig=plotIterations(iterations1,iterations2)
[fig,axe]=getFigureHandle('Number of iterations');
iterations=max(max(iterations1),max(iterations2));
legend(bar(1:iterations,[accumarray(max(1,iterations1'),1,[iterations 1]) accumarray(max(1,iterations2'),1,[iterations 1])],'Parent',axe),'Fit2DGaussian','Gpufit(Gauss2D)');
set(axe,'XTick',1:iterations);
limit=max(get(axe,'YLim'));
if limit > 1000
   limit=ceil(log10(limit));
   set(axe,'YScale','log','YLim',[0.8 ceil(10^limit)],'YTick',ceil(10.^(0:limit)));
end
xlabel(axe,'Iterations');
ylabel(axe,'Fits');
end

